Importance of unitarity in the search for heavy neutrinos in $e^+ e^- \to W^+ W^-$

We study the process $e^+e^- \to W^+W^-$ with the aim of estimating the prospects for observing heavy neutrinos contributions at future $e^+e^-$-colliders. In this work, we consider two implementations of heavy-light neutrino mixing: a linearized mixing approximation applied in popular models and an exact unitary mixing scheme. We conclude that the approximate realization leads to physically incorrect results for this process, while exact unitary mixing provides some signatures that can be experimentally checked.

==> HeavyNU_FeynRules/SeeSaw_FR.py <==
#!/usr/bin/env python3

import cmath as cm

# Parameters:

VeN2 = 3.5e-2
M1 = 300
M2 = 3000
M3 = 1e5

m_eff = 0.18e-9
m_nu_eff = 0.1e-9

#  Relations between paraemters:

def fI(M):
    p2 = 0.2**2
    return p2 / (M**2 + p2)

f1 = fI(M1)
f2 = fI(M2)
f3 = fI(M3)

VeN1 = cm.sqrt( -( (f2 - f3) * M2 * VeN2**2 - m_eff + (1 - f3) * m_nu_eff) / ( (f1 - f3) * M1) )
VeN3 = cm.sqrt( -( (f1 - f2) * M2 * VeN2**2 + m_eff - (1 - f1) * m_nu_eff) / ( (f1 - f3) * M3) )

# FeynRules model paraemters:
#        Name : Real, Imag, Is_complex
pars = {'VeN1':[VeN1.real, VeN1.imag, True],
        'VeN2':[VeN2.real, VeN2.imag, True],
        'VeN3':[VeN3.real, VeN3.imag, True],
         'MN1':[       M1,         0, False],
         'MN2':[       M2,         0, False],
         'MN3':[       M3,         0, False]
        }

# Additional parameters defined via listed above
#          Name : Definition, Is_complex
pars_add = {"S0": ["Sqrt[1 - Abs[VeN1]^2 - Abs[VeN2]^2 - Abs[VeN3]^2]", True],
            "V1": ["VeN1 / S0", True],
            "V2": ["VeN2 / S0", True],
            "V3": ["VeN3 / S0", True],
            "S1": ["Sqrt[1 + Abs[V1]^2 + Abs[V2]^2 + Abs[V3]^2]", True],
            "S4": ["Sqrt[1 + Abs[V1]^2]", True],
            "S5": ["Sqrt[Abs[V2]^2 + Abs[V3]^2]", True],
            "m1": ["Abs[-MN1*VeN1^2 - MN2*VeN2^2 - MN3*VeN3^2]", False],
            "m2": ["0", False],
            "m3": ["0", False]}

# Mixing we want
VN = [[             "1/S1", 0, 0,          "V1/S1",            "V2/S1",             "V3/S1"],
      [                  0, 1, 0,                0,                  0,                   0],
      [                  0, 0, 1,                0,                  0,                   0],
      ["-Conjugate[V1]/S4", 0, 0,           "1/S4",                  0,                   0],
      [                  0, 0, 0,                0, "Conjugate[V3]/S5", "-Conjugate[V2]/S5"],
      [      "-S5/(S1*S4)", 0, 0, "-V1*S5/(S1*S4)",    "V2*S4/(S1*S5)",     "V3*S4/(S1*S5)"]]

# For external parameters
Order_Block_counter = 0

def par_item(name, value, par_type, order_block=None, complex_par=False, symb_end=','):

    """Function generating parameter instance"""
    
    if order_block is None:
        order_block_val = ""
    else:
        global Order_Block_counter
        Order_Block_counter += 1
        order_block_val = f""" 
    BlockName        -> NUMIXING,
    OrderBlock       -> {Order_Block_counter},""" 

    par_entry=f"""
  {name} == {{
    ParameterType    -> {par_type},""" + order_block_val + f"""
    Value            -> {value},
    ComplexParameter -> {complex_par},
    Description      -> "Mixing parameter {name}"
  }}"""+symb_end
    return par_entry

# Prepare the parameters

parameters_external = ""
parameters_internal = ""

for key,item in pars.items():
    if item[2]:
        parameters_external += par_item(key+"real", item[0], "External", 1, False)
        parameters_external += par_item(key+"imag", item[1], "External", 1, False)
        parameters_internal += par_item(key, key +"real + I*" + key+"imag", "Internal", complex_par=True)
    else:
        parameters_external += par_item(key, item[0], "External", 1, False)

for key,item in pars_add.items():
    parameters_internal += par_item(key, item[0], "Internal", complex_par=item[1])

parameters_internal += f"""
  PMNS == {{ 
    ParameterType -> Internal,
    Indices       -> {{Index[Generation], Index[Generation]}},
    Unitary       -> False,
    ComplexParameter -> True,
    Value         -> {{PMNS[1,1] -> {VN[0][0]}, PMNS[1,2] -> {VN[0][1]}, PMNS[1,3] -> {VN[0][2]},
                      PMNS[2,1] -> {VN[1][0]}, PMNS[2,2] -> {VN[1][1]}, PMNS[2,3] -> {VN[1][2]},
                      PMNS[3,1] -> {VN[2][0]}, PMNS[3,2] -> {VN[2][1]}, PMNS[3,3] -> {VN[2][2]}}},
    TeX         -> Superscript[V,PMNS],
    Description -> "PMNS-Matrix"}},

  nuN == {{ 
    ParameterType -> Internal,
    Indices       -> {{Index[Generation], Index[HNLi]}},
    Unitary       -> False,
    ComplexParameter -> True,
    Value         -> {{nuN[1,1] -> {VN[0][3]}, nuN[1,2] -> {VN[0][4]}, nuN[1,3] -> {VN[0][5]},
                      nuN[2,1] -> {VN[1][3]}, nuN[2,2] -> {VN[1][4]}, nuN[2,3] -> {VN[1][5]},
                      nuN[3,1] -> {VN[2][3]}, nuN[3,2] -> {VN[2][4]}, nuN[3,3] -> {VN[2][5]}}},
    TeX         -> Superscript[V,nuN],
    Description -> "nuN-Matrix"}},

  Nnu == {{ 
    ParameterType -> Internal,
    Indices       -> {{Index[HNLi], Index[Generation]}},
    Unitary       -> False,
    ComplexParameter -> True,
    Value         -> {{Nnu[1,1] -> {VN[3][0]}, Nnu[1,2] -> {VN[3][1]}, Nnu[1,3] -> {VN[3][2]},
                      Nnu[2,1] -> {VN[4][0]}, Nnu[2,2] -> {VN[4][1]}, Nnu[2,3] -> {VN[4][2]},
                      Nnu[3,1] -> {VN[5][0]}, Nnu[3,2] -> {VN[5][1]}, Nnu[3,3] -> {VN[5][2]}}},
    TeX         -> Superscript[V,Nnu],
    Description -> "Nnu-Matrix"}},

  NN == {{ 
    ParameterType -> Internal,
    Indices       -> {{Index[HNLi], Index[HNLi]}},
    Unitary       -> False,
    ComplexParameter -> True,
    Value         -> {{NN[1,1] -> {VN[3][3]}, NN[1,2] -> {VN[3][4]}, NN[1,3] -> {VN[3][5]},
                      NN[2,1] -> {VN[4][3]}, NN[2,2] -> {VN[4][4]}, NN[2,3] -> {VN[4][5]},
                      NN[3,1] -> {VN[5][3]}, NN[3,2] -> {VN[5][4]}, NN[3,3] -> {VN[5][5]}}},
    TeX         -> Superscript[V,NN],
    Description -> "NN-Matrix"}},
"""

# Save to file by inserting into template instead of placeholders

with open("heavyNU_v0.fr", 'r') as f:
    filedata = f.read()
    
filedata_ext  =     filedata.replace("NUMIXINGPARAMETERS_EXTERNAL", parameters_external)

# Note [:-2] to remove "," in the end. Full variable should be saved if other internal
# parameters will follow in template.
filedata_full = filedata_ext.replace("NUMIXINGPARAMETERS_INTERNAL", parameters_internal[:-2]) 

with open("heavyNU.fr", 'w') as f:
    f.write(filedata_full)


==> HeavyNU_FeynRules/heavyNU.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    311468,       7447]
NotebookOptionsPosition[    303322,       7222]
NotebookOutlinePosition[    303758,       7239]
CellTagsIndexPosition[    303715,       7236]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "This", " ", "file", " ", "is", " ", "based", " ", "upon", " ", "heavyN", 
   " ", "file", " ", "for", " ", "UFO", " ", "generation", " ", "by", " ", 
   RowBox[{"R", ".", " ", "Ruiz"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.982741079316647*^9, 3.9827411290748577`*^9}, {
  3.982741195304908*^9, 3.98274119791448*^9}}],

Cell[CellGroupData[{

Cell["FeynRules Setup", "Title",
 CellChangeTimes->{{3.596207285657744*^9, 3.596207286276866*^9}, {
  3.596207330352247*^9, 3.59620733250506*^9}, {3.655035967648223*^9, 
  3.65503597269068*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$CurrentPath", "=", "\"\<~/HeavyNU\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$FeynRulesPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\<~/HeavyNU/feynrules-current\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FeynRules`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "$CurrentPath", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.41265862251538*^9, 3.412658649947229*^9}, {
   3.423415585782702*^9, 3.423415597189939*^9}, {3.4234163173467493`*^9, 
   3.4234163227881193`*^9}, {3.572102427116931*^9, 3.572102456206238*^9}, {
   3.572280529035656*^9, 3.572280529468644*^9}, {3.572366766720894*^9, 
   3.572366773370627*^9}, {3.596207212826934*^9, 3.5962072447909603`*^9}, {
   3.596914045279478*^9, 3.5969140472383204`*^9}, 3.596914102616413*^9, 
   3.596915921742405*^9, {3.596915961175353*^9, 3.59691596259039*^9}, {
   3.60744636894991*^9, 3.607446377507101*^9}, {3.6364757082312813`*^9, 
   3.636475708315627*^9}, {3.655035981353272*^9, 3.655035982244761*^9}, {
   3.6550360677717857`*^9, 3.655036081259776*^9}, {3.655036117419112*^9, 
   3.655036143336364*^9}, {3.655037954145546*^9, 3.6550379644813023`*^9}, {
   3.6605209855658293`*^9, 3.6605209855964212`*^9}, {3.6605772969976788`*^9, 
   3.660577300733718*^9}, {3.6621928886588717`*^9, 3.662192889375732*^9}, {
   3.6628197402754908`*^9, 3.662819763199905*^9}, {3.665143345119231*^9, 
   3.6651433455872717`*^9}, {3.978505573767119*^9, 3.9785055823086987`*^9}, {
   3.978505626684999*^9, 3.9785056287388277`*^9}, {3.978505762705326*^9, 
   3.978505780178913*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\" - FeynRules - \"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOJV175tTl3y1rHisfRxEL38m+UFEL2C4/EtEC3R4/gY
RD/wK9TJANKrNzz3n7f0reOyTU+zFwBpCemSAxuANMeZyMKNQPrWHMO994B0
eXPkrvtA2q1L0PcBkJ5x2aYLRG8KY5/8EEgvOrFgwSMgbZUjPfkxkF465azq
UyC98EVv8DMgzWc5m+klkF7xSTECRE/R/fkCROulBeu9AtImz5c3gOhrq1I/
gOigsL9mr4F0d2D2VxDNV2754A2QftH4WfYtkOZSPsbwHuSOWxyhIPpay+Yb
ILqymcPrM5DmD7oU8AVIvyo7thFEB6yY+gtEG9z++O0bkI6Ti3GeufytY07t
TSXRlW8dBS9736lc89YRAJaXu7Q=
  "]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Version: \"\>", "\[InvisibleSpace]", "\<\"2.3.49\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"\<\" (\"\>", " ", "\<\"29 September 2021\"\>"}], 
   "\[InvisibleSpace]", "\<\").\"\>"}],
  SequenceForm["Version: ", "2.3.49", " (" "29 September 2021", ")."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOJV175tTl3y1rHisfRxEL38m+UFEL2C4/EtEC3R4/gY
RD/wK9TJANKrNzz3n7f0reOyTU+zFwBpCemSAxuANMeZyMKNQPrWHMO994B0
eXPkrvtA2q1L0PcBkJ5x2aYLRG8KY5/8EEgvOrFgwSMgbZUjPfkxkF465azq
UyC98EVv8DMgzWc5m+klkF7xSTECRE/R/fkCROulBeu9AtImz5c3gOhrq1I/
gOigsL9mr4F0d2D2VxDNV2754A2QftH4WfYtkOZSPsbwHuSOWxyhIPpay+Yb
ILqymcPrM5DmD7oU8AVIvyo7thFEB6yY+gtEG9z++O0bkI6Ti3GeufytY07t
TSXRlW8dn133vlO55q0jAJ1bvI0=
  "]],

Cell[BoxData["\<\"Authors: A. Alloul, N. Christensen, C. Degrande, C. Duhr, \
B. Fuks\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOJV175tTl3y1rHisfRxEL38m+UFEL2C4/EtEC3R4/gY
RD/wK9TJANKrNzz3n7f0reOyTU+zFwBpCemSAxuANMeZyMKNQPrWHMO994B0
eXPkrvtA2q1L0PcBkJ5x2aYLRG8KY5/8EEgvOrFgwSMgbZUjPfkxkF465azq
UyC98EVv8DMgzWc5m+klkF7xSTECRE/R/fkCROulBeu9AtImz5c3gOhrq1I/
gOigsL9mr4F0d2D2VxDNV2754A2QftH4WfYtkOZSPsbwHuSOWxyhIPpay+Yb
ILqymcPrM5DmD7oU8AVIvyo7thFEB6yY+gtEG9z++O0bkI6Ti3GeufytY07t
TSXRlUB/3/W+U7nmrSMAlxW7xQ==
  "]],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOJV175tTl3y1rHisfRxEL38m+UFEL2C4/EtEC3R4/gY
RD/wK9TJANKrNzz3n7f0reOyTU+zFwBpCemSAxuANMeZyMKNQPrWHMO994B0
eXPkrvtA2q1L0PcBkJ5x2aYLRG8KY5/8EEgvOrFgwSMgbZUjPfkxkF465azq
UyC98EVv8DMgzWc5m+klkF7xSTECRE/R/fkCROulBeu9AtImz5c3gOhrq1I/
gOigsL9mr4F0d2D2VxDNV2754A2QftH4WfYtkOZSPsbwHuSOWxyhIPpay+Yb
ILqymcPrM5DmD7oU8AVIvyo7thFEB6yY+gtEG9z++O0bkI6Ti3GeufytY07t
TSXRlW8d/zzwvlO55q0jAJ5KvKw=
  "]],

Cell[BoxData["\<\"Please cite:\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOJV175tTl3y1rHisfRxEL38m+UFEL2C4/EtEC3R4/gY
RD/wK9TJANKrNzz3n7f0reOyTU+zFwBpCemSAxuANMeZyMKNQPrWHMO994B0
eXPkrvtA2q1L0PcBkJ5x2aYLRG8KY5/8EEgvOrFgwSMgbZUjPfkxkF465azq
UyC98EVv8DMgzWc5m+klkF7xSTECRE/R/fkCROulBeu9AtImz5c3gOhrq1I/
gOigsL9mr4F0d2D2VxDNV2754A2QftH4WfYtkOZSPsbwHuSOWxyhIPpay+Yb
ILqymcPrM5DmD7oU8AVIvyo7thFEB6yY+gtEG9z++O0bkI6Ti3GeufytY07t
TSXRlUD/PvO+U7nmrSMAltS7vg==
  "]],

Cell[BoxData["\<\"    - Comput.Phys.Commun.185:2250-2300,2014 \
(arXiv:1310.1921);\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOJV175tTl3y1rHisfRxEL38m+UFEL2C4/EtEC3R4/gY
RD/wK9TJANKrNzz3n7f0reOyTU+zFwBpCemSAxuANMeZyMKNQPrWHMO994B0
eXPkrvtA2q1L0PcBkJ5x2aYLRG8KY5/8EEgvOrFgwSMgbZUjPfkxkF465azq
UyC98EVv8DMgzWc5m+klkF7xSTECRE/R/fkCROulBeu9AtImz5c3gOhrq1I/
gOigsL9mr4F0d2D2VxDNV2754A2QftH4WfYtkOZSPsbwHuSOWxyhIPpay+Yb
ILqymcPrM5DmD7oU8AVIvyo7thFEB6yY+gtEG9z++O0bkI6Ti3GeufytY07t
TSXRlW8df73zvlO55q0jAJ6cvLg=
  "]],

Cell[BoxData["\<\"    - Comput.Phys.Commun.180:1614-1641,2009 \
(arXiv:0806.4194).\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOJV175tTl3y1rHisfRxEL38m+UFEL2C4/EtEC3R4/gY
RD/wK9TJANKrNzz3n7f0reOyTU+zFwBpCemSAxuANMeZyMKNQPrWHMO994B0
eXPkrvtA2q1L0PcBkJ5x2aYLRG8KY5/8EEgvOrFgwSMgbZUjPfkxkF465azq
UyC98EVv8DMgzWc5m+klkF7xSTECRE/R/fkCROulBeu9AtImz5c3gOhrq1I/
gOigsL9mr4F0d2D2VxDNV2754A2QftH4WfYtkOZSPsbwHuSOWxyhIPpay+Yb
ILqymcPrM5DmD7oU8AVIvyo7thFEB6yY+gtEG9z++O0bkI6Ti3GeufytY07t
TSXRlW8deb5636lc89YRAJddu9E=
  "]],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOJV175tTl3y1rHisfRxEL38m+UFEL2C4/EtEC3R4/gY
RD/wK9TJANKrNzz3n7f0reOyTU+zFwBpCemSAxuANMeZyMKNQPrWHMO994B0
eXPkrvtA2q1L0PcBkJ5x2aYLRG8KY5/8EEgvOrFgwSMgbZUjPfkxkF465azq
UyC98EVv8DMgzWc5m+klkF7xSTECRE/R/fkCROulBeu9AtImz5c3gOhrq1I/
gOigsL9mr4F0d2D2VxDNV2754A2QftH4WfYtkOZSPsbwHuSOWxyhIPpay+Yb
ILqymcPrM5DmD7oU8AVIvyo7thFEB6yY+gtEG9z++O0bkI6Ti3GeufytY07t
TSXRlUDzf3rfqVzz1hEAl4m71w==
  "]],

Cell[BoxData["\<\"http://feynrules.phys.ucl.ac.be\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOJV175tTl3y1rHisfRxEL38m+UFEL2C4/EtEC3R4/gY
RD/wK9TJANKrNzz3n7f0reOyTU+zFwBpCemSAxuANMeZyMKNQPrWHMO994B0
eXPkrvtA2q1L0PcBkJ5x2aYLRG8KY5/8EEgvOrFgwSMgbZUjPfkxkF465azq
UyC98EVv8DMgzWc5m+klkF7xSTECRE/R/fkCROulBeu9AtImz5c3gOhrq1I/
gOigsL9mr4F0d2D2VxDNV2754A2QftH4WfYtkOZSPsbwHuSOWxyhIPpay+Yb
ILqymcPrM5DmD7oU8AVIvyo7thFEB6yY+gtEG9z++O0bkI6Ti3GeufytY07t
TSXRlUB//fO+U7nmrSMAmWy8FA==
  "]],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOJV175tTl3y1rHisfRxEL38m+UFEL2C4/EtEC3R4/gY
RD/wK9TJANKrNzz3n7f0reOyTU+zFwBpCemSAxuANMeZyMKNQPrWHMO994B0
eXPkrvtA2q1L0PcBkJ5x2aYLRG8KY5/8EEgvOrFgwSMgbZUjPfkxkF465azq
UyC98EVv8DMgzWc5m+klkF7xSTECRE/R/fkCROulBeu9AtImz5c3gOhrq1I/
gOigsL9mr4F0d2D2VxDNV2754A2QftH4WfYtkOZSPsbwHuSOWxyhIPpay+Yb
ILqymcPrM5DmD7oU8AVIvyo7thFEB6yY+gtEG9z++O0bkI6Ti3GeufytY07t
TSXRlW8d2Xh87lSueesIAJDUuuM=
  "]],

Cell[BoxData["\<\"The FeynRules palette can be opened using the command \
FRPalette[].\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOJV175tTl3y1rHisfRxEL38m+UFEL2C4/EtEC3R4/gY
RD/wK9TJANKrNzz3n7f0reOyTU+zFwBpCemSAxuANMeZyMKNQPrWHMO994B0
eXPkrvtA2q1L0PcBkJ5x2aYLRG8KY5/8EEgvOrFgwSMgbZUjPfkxkF465azq
UyC98EVv8DMgzWc5m+klkF7xSTECRE/R/fkCROulBeu9AtImz5c3gOhrq1I/
gOigsL9mr4F0d2D2VxDNV2754A2QftH4WfYtkOZSPsbwHuSOWxyhIPpay+Yb
ILqymcPrM5DmD7oU8AVIvyo7thFEB6yY+gtEG9z++O0bkI6Ti3GeufytY07t
TSXRlW8dw8x97lSueesIAJSBu14=
  "]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"date", "::", "shdw"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Symbol \[NoBreak]\\!\\(\\\"date\\\"\\)\[NoBreak] appears \
in multiple contexts \[NoBreak]\\!\\({\\\"FeynRules`\\\", \\\"Global`\\\"}\\)\
\[NoBreak]; definitions in context \[NoBreak]\\!\\(\\\"FeynRules`\\\"\\)\
\[NoBreak] may shadow or be shadowed by other definitions. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/shdw\\\", \
ButtonNote -> \\\"FeynRules`date::shdw\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+Jd+nYXUpe8dZzB8fwWiN7V7voYRMf5lelkAOkgzTf+
85a+deSLeZW9AEjfSK08sAFIKyyJLdwIpNs0zfbeA9Jx52J33QfSJwxFfR8A
6SJ7hy4QbVDCPfkhkI4JXbLgEZC+eltu8mMgPYX1oupTIH07e2LwMyCdFTif
6SWQfsyjFgGibVr+vADRPTvD9F4B6bLzqxtAdJJj9gcQfaGIyfw1kI6uzvsK
ot952T54A6T32X2XfQukBTpOMrwH0mklPKEg2sp++w0QvV+Tx+szkN5bcDXg
C5AOW3NyI4iWYZj5C0Sn//367RvI/dmJzjOXv3V0SrirJLoSaI5T0J3KNW8d
AfqprSw=
  "]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"date", "::", "shdw"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Symbol \\!\\(\\\"date\\\"\\) appears in multiple contexts \
\\!\\({\\\"FeynRules`\\\", \\\"Global`\\\"}\\); definitions in context \\!\\(\
\\\"FeynRules`\\\"\\) may shadow or be shadowed by other \
definitions.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.982741219567213*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"date", "::", "shdw"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Symbol \\!\\(\\\"date\\\"\\) appears in multiple contexts \
\\!\\({\\\"FeynRules`\\\", \\\"Global`\\\"}\\); definitions in context \\!\\(\
\\\"FeynRules`\\\"\\) may shadow or be shadowed by other \
definitions.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.982741219571957*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LoadModel", "[", "\"\<heavyNU.fr\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FeynmanGauge", "=", "True"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6550379628078337`*^9, 3.6550379664979897`*^9}, 
   3.6605212599219637`*^9, {3.660521401196807*^9, 3.660521401690201*^9}, {
   3.6628198742702703`*^9, 3.6628198755313597`*^9}, {3.9785056788730793`*^9, 
   3.978505679512517*^9}, {3.978505847342186*^9, 3.978505851364603*^9}, {
   3.978505896625095*^9, 3.978505923522393*^9}, {3.978505969475245*^9, 
   3.978505976008922*^9}, {3.978510703330262*^9, 3.978510728436352*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"This model implementation was created by\"\>"], "Print",
 CellChangeTimes->{
  3.978505639243081*^9, 3.97850568551429*^9, 3.978505794335156*^9, 
   3.9785058642882547`*^9, {3.978505929971778*^9, 3.9785059501362867`*^9}, 
   3.978505983065987*^9, 3.9785060156373672`*^9, 3.978510732608398*^9, 
   3.979145860415317*^9, 3.9791501787967176`*^9, 3.9791836236556873`*^9, 
   3.9791850386620407`*^9, 3.97927782185968*^9, 3.9792798298843813`*^9, 
   3.9792810046021976`*^9, 3.979281493443925*^9, 3.979283611527377*^9, 
   3.979285769687601*^9, 3.9792877077215767`*^9, 3.979290933125589*^9, 
   3.97929334769104*^9, 3.979298839730111*^9, 3.979299524005473*^9, 
   3.97930068324642*^9, 3.9793012362525187`*^9, 3.979301894939789*^9, 
   3.979302788918933*^9, 3.9793033536198397`*^9, 3.97930487719134*^9, 
   3.979306755546151*^9, 3.979307249534864*^9, 3.979311111735621*^9, 
   3.979311787163109*^9, 3.979312839227263*^9, 3.979319889868949*^9, 
   3.979321992178257*^9, 3.9793227677782516`*^9, 3.979323350258554*^9, 
   3.9793274171602983`*^9, 3.980184092790451*^9, 3.980962072391025*^9, 
   3.982741220496975*^9}],

Cell[BoxData["\<\"S.I. Godunov\"\>"], "Print",
 CellChangeTimes->{
  3.978505639243081*^9, 3.97850568551429*^9, 3.978505794335156*^9, 
   3.9785058642882547`*^9, {3.978505929971778*^9, 3.9785059501362867`*^9}, 
   3.978505983065987*^9, 3.9785060156373672`*^9, 3.978510732608398*^9, 
   3.979145860415317*^9, 3.9791501787967176`*^9, 3.9791836236556873`*^9, 
   3.9791850386620407`*^9, 3.97927782185968*^9, 3.9792798298843813`*^9, 
   3.9792810046021976`*^9, 3.979281493443925*^9, 3.979283611527377*^9, 
   3.979285769687601*^9, 3.9792877077215767`*^9, 3.979290933125589*^9, 
   3.97929334769104*^9, 3.979298839730111*^9, 3.979299524005473*^9, 
   3.97930068324642*^9, 3.9793012362525187`*^9, 3.979301894939789*^9, 
   3.979302788918933*^9, 3.9793033536198397`*^9, 3.97930487719134*^9, 
   3.979306755546151*^9, 3.979307249534864*^9, 3.979311111735621*^9, 
   3.979311787163109*^9, 3.979312839227263*^9, 3.979319889868949*^9, 
   3.979321992178257*^9, 3.9793227677782516`*^9, 3.979323350258554*^9, 
   3.9793274171602983`*^9, 3.980184092790451*^9, 3.980962072391025*^9, 
   3.982741220498519*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Model Version: \"\>", "\[InvisibleSpace]", "\<\"0.1\"\>"}],
  SequenceForm["Model Version: ", "0.1"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.978505639243081*^9, 3.97850568551429*^9, 3.978505794335156*^9, 
   3.9785058642882547`*^9, {3.978505929971778*^9, 3.9785059501362867`*^9}, 
   3.978505983065987*^9, 3.9785060156373672`*^9, 3.978510732608398*^9, 
   3.979145860415317*^9, 3.9791501787967176`*^9, 3.9791836236556873`*^9, 
   3.9791850386620407`*^9, 3.97927782185968*^9, 3.9792798298843813`*^9, 
   3.9792810046021976`*^9, 3.979281493443925*^9, 3.979283611527377*^9, 
   3.979285769687601*^9, 3.9792877077215767`*^9, 3.979290933125589*^9, 
   3.97929334769104*^9, 3.979298839730111*^9, 3.979299524005473*^9, 
   3.97930068324642*^9, 3.9793012362525187`*^9, 3.979301894939789*^9, 
   3.979302788918933*^9, 3.9793033536198397`*^9, 3.97930487719134*^9, 
   3.979306755546151*^9, 3.979307249534864*^9, 3.979311111735621*^9, 
   3.979311787163109*^9, 3.979312839227263*^9, 3.979319889868949*^9, 
   3.979321992178257*^9, 3.9793227677782516`*^9, 3.979323350258554*^9, 
   3.9793274171602983`*^9, 3.980184092790451*^9, 3.980962072391025*^9, 
   3.982741220499391*^9}],

Cell[BoxData["\<\"For more information, type ModelInformation[].\"\>"], \
"Print",
 CellChangeTimes->{
  3.978505639243081*^9, 3.97850568551429*^9, 3.978505794335156*^9, 
   3.9785058642882547`*^9, {3.978505929971778*^9, 3.9785059501362867`*^9}, 
   3.978505983065987*^9, 3.9785060156373672`*^9, 3.978510732608398*^9, 
   3.979145860415317*^9, 3.9791501787967176`*^9, 3.9791836236556873`*^9, 
   3.9791850386620407`*^9, 3.97927782185968*^9, 3.9792798298843813`*^9, 
   3.9792810046021976`*^9, 3.979281493443925*^9, 3.979283611527377*^9, 
   3.979285769687601*^9, 3.9792877077215767`*^9, 3.979290933125589*^9, 
   3.97929334769104*^9, 3.979298839730111*^9, 3.979299524005473*^9, 
   3.97930068324642*^9, 3.9793012362525187`*^9, 3.979301894939789*^9, 
   3.979302788918933*^9, 3.9793033536198397`*^9, 3.97930487719134*^9, 
   3.979306755546151*^9, 3.979307249534864*^9, 3.979311111735621*^9, 
   3.979311787163109*^9, 3.979312839227263*^9, 3.979319889868949*^9, 
   3.979321992178257*^9, 3.9793227677782516`*^9, 3.979323350258554*^9, 
   3.9793274171602983`*^9, 3.980184092790451*^9, 3.980962072391025*^9, 
   3.982741220500119*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.978505639243081*^9, 3.97850568551429*^9, 3.978505794335156*^9, 
   3.9785058642882547`*^9, {3.978505929971778*^9, 3.9785059501362867`*^9}, 
   3.978505983065987*^9, 3.9785060156373672`*^9, 3.978510732608398*^9, 
   3.979145860415317*^9, 3.9791501787967176`*^9, 3.9791836236556873`*^9, 
   3.9791850386620407`*^9, 3.97927782185968*^9, 3.9792798298843813`*^9, 
   3.9792810046021976`*^9, 3.979281493443925*^9, 3.979283611527377*^9, 
   3.979285769687601*^9, 3.9792877077215767`*^9, 3.979290933125589*^9, 
   3.97929334769104*^9, 3.979298839730111*^9, 3.979299524005473*^9, 
   3.97930068324642*^9, 3.9793012362525187`*^9, 3.979301894939789*^9, 
   3.979302788918933*^9, 3.9793033536198397`*^9, 3.97930487719134*^9, 
   3.979306755546151*^9, 3.979307249534864*^9, 3.979311111735621*^9, 
   3.979311787163109*^9, 3.979312839227263*^9, 3.979319889868949*^9, 
   3.979321992178257*^9, 3.9793227677782516`*^9, 3.979323350258554*^9, 
   3.9793274171602983`*^9, 3.980184092790451*^9, 3.980962072391025*^9, 
   3.9827412205009937`*^9}],

Cell[BoxData["\<\"   - Loading particle classes.\"\>"], "Print",
 CellChangeTimes->{
  3.978505639243081*^9, 3.97850568551429*^9, 3.978505794335156*^9, 
   3.9785058642882547`*^9, {3.978505929971778*^9, 3.9785059501362867`*^9}, 
   3.978505983065987*^9, 3.9785060156373672`*^9, 3.978510732608398*^9, 
   3.979145860415317*^9, 3.9791501787967176`*^9, 3.9791836236556873`*^9, 
   3.9791850386620407`*^9, 3.97927782185968*^9, 3.9792798298843813`*^9, 
   3.9792810046021976`*^9, 3.979281493443925*^9, 3.979283611527377*^9, 
   3.979285769687601*^9, 3.9792877077215767`*^9, 3.979290933125589*^9, 
   3.97929334769104*^9, 3.979298839730111*^9, 3.979299524005473*^9, 
   3.97930068324642*^9, 3.9793012362525187`*^9, 3.979301894939789*^9, 
   3.979302788918933*^9, 3.9793033536198397`*^9, 3.97930487719134*^9, 
   3.979306755546151*^9, 3.979307249534864*^9, 3.979311111735621*^9, 
   3.979311787163109*^9, 3.979312839227263*^9, 3.979319889868949*^9, 
   3.979321992178257*^9, 3.9793227677782516`*^9, 3.979323350258554*^9, 
   3.9793274171602983`*^9, 3.980184092790451*^9, 3.980962072391025*^9, 
   3.9827412205016603`*^9}],

Cell[BoxData["\<\"   - Loading gauge group classes.\"\>"], "Print",
 CellChangeTimes->{
  3.978505639243081*^9, 3.97850568551429*^9, 3.978505794335156*^9, 
   3.9785058642882547`*^9, {3.978505929971778*^9, 3.9785059501362867`*^9}, 
   3.978505983065987*^9, 3.9785060156373672`*^9, 3.978510732608398*^9, 
   3.979145860415317*^9, 3.9791501787967176`*^9, 3.9791836236556873`*^9, 
   3.9791850386620407`*^9, 3.97927782185968*^9, 3.9792798298843813`*^9, 
   3.9792810046021976`*^9, 3.979281493443925*^9, 3.979283611527377*^9, 
   3.979285769687601*^9, 3.9792877077215767`*^9, 3.979290933125589*^9, 
   3.97929334769104*^9, 3.979298839730111*^9, 3.979299524005473*^9, 
   3.97930068324642*^9, 3.9793012362525187`*^9, 3.979301894939789*^9, 
   3.979302788918933*^9, 3.9793033536198397`*^9, 3.97930487719134*^9, 
   3.979306755546151*^9, 3.979307249534864*^9, 3.979311111735621*^9, 
   3.979311787163109*^9, 3.979312839227263*^9, 3.979319889868949*^9, 
   3.979321992178257*^9, 3.9793227677782516`*^9, 3.979323350258554*^9, 
   3.9793274171602983`*^9, 3.980184092790451*^9, 3.980962072391025*^9, 
   3.9827412207306643`*^9}],

Cell[BoxData["\<\"   - Loading parameter classes.\"\>"], "Print",
 CellChangeTimes->{
  3.978505639243081*^9, 3.97850568551429*^9, 3.978505794335156*^9, 
   3.9785058642882547`*^9, {3.978505929971778*^9, 3.9785059501362867`*^9}, 
   3.978505983065987*^9, 3.9785060156373672`*^9, 3.978510732608398*^9, 
   3.979145860415317*^9, 3.9791501787967176`*^9, 3.9791836236556873`*^9, 
   3.9791850386620407`*^9, 3.97927782185968*^9, 3.9792798298843813`*^9, 
   3.9792810046021976`*^9, 3.979281493443925*^9, 3.979283611527377*^9, 
   3.979285769687601*^9, 3.9792877077215767`*^9, 3.979290933125589*^9, 
   3.97929334769104*^9, 3.979298839730111*^9, 3.979299524005473*^9, 
   3.97930068324642*^9, 3.9793012362525187`*^9, 3.979301894939789*^9, 
   3.979302788918933*^9, 3.9793033536198397`*^9, 3.97930487719134*^9, 
   3.979306755546151*^9, 3.979307249534864*^9, 3.979311111735621*^9, 
   3.979311787163109*^9, 3.979312839227263*^9, 3.979319889868949*^9, 
   3.979321992178257*^9, 3.9793227677782516`*^9, 3.979323350258554*^9, 
   3.9793274171602983`*^9, 3.980184092790451*^9, 3.980962072391025*^9, 
   3.982741220757579*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\nModel \"\>", "\[InvisibleSpace]", "\<\"SM_HeavyNU\"\>", 
   "\[InvisibleSpace]", "\<\" loaded.\"\>"}],
  SequenceForm["\nModel ", "SM_HeavyNU", " loaded."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.978505639243081*^9, 3.97850568551429*^9, 3.978505794335156*^9, 
   3.9785058642882547`*^9, {3.978505929971778*^9, 3.9785059501362867`*^9}, 
   3.978505983065987*^9, 3.9785060156373672`*^9, 3.978510732608398*^9, 
   3.979145860415317*^9, 3.9791501787967176`*^9, 3.9791836236556873`*^9, 
   3.9791850386620407`*^9, 3.97927782185968*^9, 3.9792798298843813`*^9, 
   3.9792810046021976`*^9, 3.979281493443925*^9, 3.979283611527377*^9, 
   3.979285769687601*^9, 3.9792877077215767`*^9, 3.979290933125589*^9, 
   3.97929334769104*^9, 3.979298839730111*^9, 3.979299524005473*^9, 
   3.97930068324642*^9, 3.9793012362525187`*^9, 3.979301894939789*^9, 
   3.979302788918933*^9, 3.9793033536198397`*^9, 3.97930487719134*^9, 
   3.979306755546151*^9, 3.979307249534864*^9, 3.979311111735621*^9, 
   3.979311787163109*^9, 3.979312839227263*^9, 3.979319889868949*^9, 
   3.979321992178257*^9, 3.9793227677782516`*^9, 3.979323350258554*^9, 
   3.9793274171602983`*^9, 3.980184092790451*^9, 3.980962072391025*^9, 
   3.982741220882464*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sanity Checks for New Lagrangian", "Section",
 CellChangeTimes->{{3.4234156496121893`*^9, 3.423415657027569*^9}, {
   3.655037883884348*^9, 3.655037906883815*^9}, 3.979283193418844*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckHermiticity", "[", "LFull", "]"}]], "Input",
 CellChangeTimes->{
  3.607446407230465*^9, {3.979279860902968*^9, 3.97927986385964*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Checking for hermiticity by calculating the Feynman rules \
contained in L-HC[L].\"\>"], "Print",
 CellChangeTimes->{3.978506030050632*^9, 3.979145870357059*^9, 
  3.9791501876719017`*^9, 3.979183696114004*^9, 3.979185052512053*^9, 
  3.979277837243029*^9, 3.979279839560636*^9, 3.97927988224968*^9, 
  3.979281018891485*^9, 3.9792815576787987`*^9, 3.9792836276987457`*^9, 
  3.97928578500171*^9, 3.979287721622912*^9, 3.979290979925535*^9, 
  3.979293361013513*^9, 3.979298851367853*^9, 3.979299587190339*^9, 
  3.979300697760517*^9, 3.9793012395232*^9, 3.979301898113571*^9, 
  3.9793027926611347`*^9, 3.9793033565363083`*^9, 3.97930488009168*^9, 
  3.979306758732349*^9, 3.979307252786036*^9, 3.979311114931905*^9, 
  3.979311801630575*^9, 3.9793128424963627`*^9, 3.9793198928989563`*^9, 
  3.979321994880788*^9, 3.979322770954968*^9, 3.979323353342471*^9, 
  3.979327420129987*^9, 3.980184096479649*^9, 3.98096207525391*^9, 
  3.982741224043002*^9}],

Cell[BoxData["\<\"If the lagrangian is hermitian, then the number of vertices \
should be zero.\"\>"], "Print",
 CellChangeTimes->{3.978506030050632*^9, 3.979145870357059*^9, 
  3.9791501876719017`*^9, 3.979183696114004*^9, 3.979185052512053*^9, 
  3.979277837243029*^9, 3.979279839560636*^9, 3.97927988224968*^9, 
  3.979281018891485*^9, 3.9792815576787987`*^9, 3.9792836276987457`*^9, 
  3.97928578500171*^9, 3.979287721622912*^9, 3.979290979925535*^9, 
  3.979293361013513*^9, 3.979298851367853*^9, 3.979299587190339*^9, 
  3.979300697760517*^9, 3.9793012395232*^9, 3.979301898113571*^9, 
  3.9793027926611347`*^9, 3.9793033565363083`*^9, 3.97930488009168*^9, 
  3.979306758732349*^9, 3.979307252786036*^9, 3.979311114931905*^9, 
  3.979311801630575*^9, 3.9793128424963627`*^9, 3.9793198928989563`*^9, 
  3.979321994880788*^9, 3.979322770954968*^9, 3.979323353342471*^9, 
  3.979327420129987*^9, 3.980184096479649*^9, 3.98096207525391*^9, 
  3.982741224043754*^9}],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.978506030050632*^9, 3.979145870357059*^9, 
  3.9791501876719017`*^9, 3.979183696114004*^9, 3.979185052512053*^9, 
  3.979277837243029*^9, 3.979279839560636*^9, 3.97927988224968*^9, 
  3.979281018891485*^9, 3.9792815576787987`*^9, 3.9792836276987457`*^9, 
  3.97928578500171*^9, 3.979287721622912*^9, 3.979290979925535*^9, 
  3.979293361013513*^9, 3.979298851367853*^9, 3.979299587190339*^9, 
  3.979300697760517*^9, 3.9793012395232*^9, 3.979301898113571*^9, 
  3.9793027926611347`*^9, 3.9793033565363083`*^9, 3.97930488009168*^9, 
  3.979306758732349*^9, 3.979307252786036*^9, 3.979311114931905*^9, 
  3.979311801630575*^9, 3.9793128424963627`*^9, 3.9793198928989563`*^9, 
  3.979321994880788*^9, 3.979322770954968*^9, 3.979323353342471*^9, 
  3.979327420129987*^9, 3.980184096479649*^9, 3.98096207525391*^9, 
  3.982741303223166*^9}],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.978506030050632*^9, 3.979145870357059*^9, 
  3.9791501876719017`*^9, 3.979183696114004*^9, 3.979185052512053*^9, 
  3.979277837243029*^9, 3.979279839560636*^9, 3.97927988224968*^9, 
  3.979281018891485*^9, 3.9792815576787987`*^9, 3.9792836276987457`*^9, 
  3.97928578500171*^9, 3.979287721622912*^9, 3.979290979925535*^9, 
  3.979293361013513*^9, 3.979298851367853*^9, 3.979299587190339*^9, 
  3.979300697760517*^9, 3.9793012395232*^9, 3.979301898113571*^9, 
  3.9793027926611347`*^9, 3.9793033565363083`*^9, 3.97930488009168*^9, 
  3.979306758732349*^9, 3.979307252786036*^9, 3.979311114931905*^9, 
  3.979311801630575*^9, 3.9793128424963627`*^9, 3.9793198928989563`*^9, 
  3.979321994880788*^9, 3.979322770954968*^9, 3.979323353342471*^9, 
  3.979327420129987*^9, 3.980184096479649*^9, 3.98096207525391*^9, 
  3.98274130326425*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expanding the indices over \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" cores\"\>"}],
  SequenceForm["Expanding the indices over ", 2, " cores"],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506030050632*^9, 3.979145870357059*^9, 
  3.9791501876719017`*^9, 3.979183696114004*^9, 3.979185052512053*^9, 
  3.979277837243029*^9, 3.979279839560636*^9, 3.97927988224968*^9, 
  3.979281018891485*^9, 3.9792815576787987`*^9, 3.9792836276987457`*^9, 
  3.97928578500171*^9, 3.979287721622912*^9, 3.979290979925535*^9, 
  3.979293361013513*^9, 3.979298851367853*^9, 3.979299587190339*^9, 
  3.979300697760517*^9, 3.9793012395232*^9, 3.979301898113571*^9, 
  3.9793027926611347`*^9, 3.9793033565363083`*^9, 3.97930488009168*^9, 
  3.979306758732349*^9, 3.979307252786036*^9, 3.979311114931905*^9, 
  3.979311801630575*^9, 3.9793128424963627`*^9, 3.9793198928989563`*^9, 
  3.979321994880788*^9, 3.979322770954968*^9, 3.979323353342471*^9, 
  3.979327420129987*^9, 3.980184096479649*^9, 3.98096207525391*^9, 
  3.9827413032649527`*^9}],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.978506030050632*^9, 3.979145870357059*^9, 
  3.9791501876719017`*^9, 3.979183696114004*^9, 3.979185052512053*^9, 
  3.979277837243029*^9, 3.979279839560636*^9, 3.97927988224968*^9, 
  3.979281018891485*^9, 3.9792815576787987`*^9, 3.9792836276987457`*^9, 
  3.97928578500171*^9, 3.979287721622912*^9, 3.979290979925535*^9, 
  3.979293361013513*^9, 3.979298851367853*^9, 3.979299587190339*^9, 
  3.979300697760517*^9, 3.9793012395232*^9, 3.979301898113571*^9, 
  3.9793027926611347`*^9, 3.9793033565363083`*^9, 3.97930488009168*^9, 
  3.979306758732349*^9, 3.979307252786036*^9, 3.979311114931905*^9, 
  3.979311801630575*^9, 3.9793128424963627`*^9, 3.9793198928989563`*^9, 
  3.979321994880788*^9, 3.979322770954968*^9, 3.979323353342471*^9, 
  3.979327420129987*^9, 3.980184096479649*^9, 3.98096207525391*^9, 
  3.982741324935604*^9}],

Cell[BoxData["\<\"No vertices found.\"\>"], "Print",
 CellChangeTimes->{3.978506030050632*^9, 3.979145870357059*^9, 
  3.9791501876719017`*^9, 3.979183696114004*^9, 3.979185052512053*^9, 
  3.979277837243029*^9, 3.979279839560636*^9, 3.97927988224968*^9, 
  3.979281018891485*^9, 3.9792815576787987`*^9, 3.9792836276987457`*^9, 
  3.97928578500171*^9, 3.979287721622912*^9, 3.979290979925535*^9, 
  3.979293361013513*^9, 3.979298851367853*^9, 3.979299587190339*^9, 
  3.979300697760517*^9, 3.9793012395232*^9, 3.979301898113571*^9, 
  3.9793027926611347`*^9, 3.9793033565363083`*^9, 3.97930488009168*^9, 
  3.979306758732349*^9, 3.979307252786036*^9, 3.979311114931905*^9, 
  3.979311801630575*^9, 3.9793128424963627`*^9, 3.9793198928989563`*^9, 
  3.979321994880788*^9, 3.979322770954968*^9, 3.979323353342471*^9, 
  3.979327420129987*^9, 3.980184096479649*^9, 3.98096207525391*^9, 
  3.9827413250908413`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[0, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506030050632*^9, 3.979145870357059*^9, 
  3.9791501876719017`*^9, 3.979183696114004*^9, 3.979185052512053*^9, 
  3.979277837243029*^9, 3.979279839560636*^9, 3.97927988224968*^9, 
  3.979281018891485*^9, 3.9792815576787987`*^9, 3.9792836276987457`*^9, 
  3.97928578500171*^9, 3.979287721622912*^9, 3.979290979925535*^9, 
  3.979293361013513*^9, 3.979298851367853*^9, 3.979299587190339*^9, 
  3.979300697760517*^9, 3.9793012395232*^9, 3.979301898113571*^9, 
  3.9793027926611347`*^9, 3.9793033565363083`*^9, 3.97930488009168*^9, 
  3.979306758732349*^9, 3.979307252786036*^9, 3.979311114931905*^9, 
  3.979311801630575*^9, 3.9793128424963627`*^9, 3.9793198928989563`*^9, 
  3.979321994880788*^9, 3.979322770954968*^9, 3.979323353342471*^9, 
  3.979327420129987*^9, 3.980184096479649*^9, 3.98096207525391*^9, 
  3.9827413251128893`*^9}],

Cell[BoxData["\<\"The lagrangian is hermitian.\"\>"], "Print",
 CellChangeTimes->{3.978506030050632*^9, 3.979145870357059*^9, 
  3.9791501876719017`*^9, 3.979183696114004*^9, 3.979185052512053*^9, 
  3.979277837243029*^9, 3.979279839560636*^9, 3.97927988224968*^9, 
  3.979281018891485*^9, 3.9792815576787987`*^9, 3.9792836276987457`*^9, 
  3.97928578500171*^9, 3.979287721622912*^9, 3.979290979925535*^9, 
  3.979293361013513*^9, 3.979298851367853*^9, 3.979299587190339*^9, 
  3.979300697760517*^9, 3.9793012395232*^9, 3.979301898113571*^9, 
  3.9793027926611347`*^9, 3.9793033565363083`*^9, 3.97930488009168*^9, 
  3.979306758732349*^9, 3.979307252786036*^9, 3.979311114931905*^9, 
  3.979311801630575*^9, 3.9793128424963627`*^9, 3.9793198928989563`*^9, 
  3.979321994880788*^9, 3.979322770954968*^9, 3.979323353342471*^9, 
  3.979327420129987*^9, 3.980184096479649*^9, 3.98096207525391*^9, 
  3.9827413251134443`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.978506036179961*^9, 3.979145870561631*^9, 
  3.979150187907805*^9, 3.979183712210067*^9, 3.979185068076833*^9, 
  3.9792778536842957`*^9, 3.979279857490383*^9, 3.9792801064713697`*^9, 
  3.979281120780401*^9, 3.979281658679397*^9, 3.979283723940434*^9, 
  3.9792858943922777`*^9, 3.979287821858473*^9, 3.9792910939909573`*^9, 
  3.9792934633875113`*^9, 3.9792989459678593`*^9, 3.9792996843111973`*^9, 
  3.979300794461547*^9, 3.9793013474862823`*^9, 3.979302001359181*^9, 
  3.979302894575191*^9, 3.979303456643427*^9, 3.979304977035036*^9, 
  3.979306858463052*^9, 3.979307353460566*^9, 3.9793112195800657`*^9, 
  3.979311897448656*^9, 3.979312938169438*^9, 3.979319990172472*^9, 
  3.979322088372579*^9, 3.979322867253408*^9, 3.97932344720393*^9, 
  3.979327516290889*^9, 3.980184209123863*^9, 3.980962168687963*^9, 
  3.9827413251139507`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckMassSpectrum", "[", "LFull", "]"}]], "Input",
 CellChangeTimes->{{3.607446409988699*^9, 3.6074464110954323`*^9}, 
   3.6550378392495413`*^9, {3.979280158548552*^9, 3.9792801638670073`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Neglecting all terms with more than \"\>", 
   "\[InvisibleSpace]", "\<\"2\"\>", 
   "\[InvisibleSpace]", "\<\" particles.\"\>"}],
  SequenceForm["Neglecting all terms with more than ", "2", " particles."],
  Editable->False]], "Print",
 CellChangeTimes->{3.97850604212642*^9, 3.9791458782433167`*^9, 
  3.979150196077363*^9, 3.979183726827949*^9, 3.97918508622091*^9, 
  3.97927786634555*^9, 3.97928019661362*^9, 3.9792811725604477`*^9, 
  3.979281699535318*^9, 3.97928521597703*^9, 3.979285930877284*^9, 
  3.979289068875161*^9, 3.979291134737401*^9, 3.979293503775262*^9, 
  3.979298982338254*^9, 3.979299773238378*^9, 3.9793008315301533`*^9, 
  3.979301375209876*^9, 3.979302029069659*^9, 3.979302921532799*^9, 
  3.9793034837868843`*^9, 3.979305003904606*^9, 3.9793068856105433`*^9, 
  3.979307380431041*^9, 3.979311247690041*^9, 3.979311931492584*^9, 
  3.979312964787054*^9, 3.979320016670731*^9, 3.979322115443346*^9, 
  3.9793228940476933`*^9, 3.979323473597007*^9, 3.979327542374604*^9, 
  3.980184241248724*^9, 3.980962195642963*^9, 3.982741351263891*^9}],

Cell[BoxData["\<\"All mass terms are diagonal.\"\>"], "Print",
 CellChangeTimes->{3.97850604212642*^9, 3.9791458782433167`*^9, 
  3.979150196077363*^9, 3.979183726827949*^9, 3.97918508622091*^9, 
  3.97927786634555*^9, 3.97928019661362*^9, 3.9792811725604477`*^9, 
  3.979281699535318*^9, 3.97928521597703*^9, 3.979285930877284*^9, 
  3.979289068875161*^9, 3.979291134737401*^9, 3.979293503775262*^9, 
  3.979298982338254*^9, 3.979299773238378*^9, 3.9793008315301533`*^9, 
  3.979301375209876*^9, 3.979302029069659*^9, 3.979302921532799*^9, 
  3.9793034837868843`*^9, 3.979305003904606*^9, 3.9793068856105433`*^9, 
  3.979307380431041*^9, 3.979311247690041*^9, 3.979311931492584*^9, 
  3.979312964787054*^9, 3.979320016670731*^9, 3.979322115443346*^9, 
  3.9793228940476933`*^9, 3.979323473597007*^9, 3.979327542374604*^9, 
  3.980184241248724*^9, 3.980962195642963*^9, 3.9827413544183826`*^9}],

Cell[BoxData["\<\"Getting mass spectrum.\"\>"], "Print",
 CellChangeTimes->{3.97850604212642*^9, 3.9791458782433167`*^9, 
  3.979150196077363*^9, 3.979183726827949*^9, 3.97918508622091*^9, 
  3.97927786634555*^9, 3.97928019661362*^9, 3.9792811725604477`*^9, 
  3.979281699535318*^9, 3.97928521597703*^9, 3.979285930877284*^9, 
  3.979289068875161*^9, 3.979291134737401*^9, 3.979293503775262*^9, 
  3.979298982338254*^9, 3.979299773238378*^9, 3.9793008315301533`*^9, 
  3.979301375209876*^9, 3.979302029069659*^9, 3.979302921532799*^9, 
  3.9793034837868843`*^9, 3.979305003904606*^9, 3.9793068856105433`*^9, 
  3.979307380431041*^9, 3.979311247690041*^9, 3.979311931492584*^9, 
  3.979312964787054*^9, 3.979320016670731*^9, 3.979322115443346*^9, 
  3.9793228940476933`*^9, 3.979323473597007*^9, 3.979327542374604*^9, 
  3.980184241248724*^9, 3.980962195642963*^9, 3.9827413820000973`*^9}],

Cell[BoxData["\<\"Checking for less then 0.1% agreement with model file \
values.\"\>"], "Print",
 CellChangeTimes->{3.97850604212642*^9, 3.9791458782433167`*^9, 
  3.979150196077363*^9, 3.979183726827949*^9, 3.97918508622091*^9, 
  3.97927786634555*^9, 3.97928019661362*^9, 3.9792811725604477`*^9, 
  3.979281699535318*^9, 3.97928521597703*^9, 3.979285930877284*^9, 
  3.979289068875161*^9, 3.979291134737401*^9, 3.979293503775262*^9, 
  3.979298982338254*^9, 3.979299773238378*^9, 3.9793008315301533`*^9, 
  3.979301375209876*^9, 3.979302029069659*^9, 3.979302921532799*^9, 
  3.9793034837868843`*^9, 3.979305003904606*^9, 3.9793068856105433`*^9, 
  3.979307380431041*^9, 3.979311247690041*^9, 3.979311931492584*^9, 
  3.979312964787054*^9, 3.979320016670731*^9, 3.979322115443346*^9, 
  3.9793228940476933`*^9, 3.979323473597007*^9, 3.979327542374604*^9, 
  3.980184241248724*^9, 3.980962195642963*^9, 3.982741382001215*^9}]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Particle\"\>", "\<\"Analytic value\"\>", "\<\"Numerical value\"\>", \
"\<\"Model-file value\"\>"},
    {"H", 
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], "2"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "lam", " ", 
          SuperscriptBox["vev", "2"]}], "2"]}]]}], "125.00000000000001`", 
     "125.`"},
    {"ghWm", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["vev", "2"]}], 
        SubsuperscriptBox["s", "w", "2"]]]}], "79.82983385005414`", 
     "79.82983385005414`"},
    {"ghWp", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["vev", "2"]}], 
        SubsuperscriptBox["s", "w", "2"]]]}], "79.82983385005414`", 
     "79.82983385005414`"},
    {"ghZ", 
     SqrtBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["vev", "2"]}], "2"], "+", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["c", "w", "2"], " ", 
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["vev", "2"]}], 
        RowBox[{"4", " ", 
         SubsuperscriptBox["s", "w", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SubsuperscriptBox["s", "w", "2"], " ", 
         SuperscriptBox["vev", "2"]}], 
        RowBox[{"4", " ", 
         SubsuperscriptBox["c", "w", "2"]}]]}]], "91.1876`", "91.1876`"},
    {"N1", "MN1", "300.`", "300.`"},
    {"N2", "MN2", "3000.`", "3000.`"},
    {"N3", "MN3", "100000.`", "100000.`"},
    {"b", 
     RowBox[{
      FractionBox[
       RowBox[{"vev", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"y","d"},
           "Superscript"], ")"}], 
         RowBox[{"3", ",", "3"}], "\<\"*\"\>"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "+", 
      FractionBox[
       RowBox[{"vev", " ", 
        SubscriptBox[
         TemplateBox[{"y","d"},
          "Superscript"], 
         RowBox[{"3", ",", "3"}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], "4.700000000000001`", "4.7`"},
    {"d", 
     RowBox[{
      FractionBox[
       RowBox[{"vev", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"y","d"},
           "Superscript"], ")"}], 
         RowBox[{"1", ",", "1"}], "\<\"*\"\>"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "+", 
      FractionBox[
       RowBox[{"vev", " ", 
        SubscriptBox[
         TemplateBox[{"y","d"},
          "Superscript"], 
         RowBox[{"1", ",", "1"}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], "0.005040000000000001`", "0.00504`"},
    {"s", 
     RowBox[{
      FractionBox[
       RowBox[{"vev", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"y","d"},
           "Superscript"], ")"}], 
         RowBox[{"2", ",", "2"}], "\<\"*\"\>"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "+", 
      FractionBox[
       RowBox[{"vev", " ", 
        SubscriptBox[
         TemplateBox[{"y","d"},
          "Superscript"], 
         RowBox[{"2", ",", "2"}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], "0.10100000000000002`", "0.101`"},
    {"e", 
     RowBox[{
      FractionBox[
       RowBox[{"vev", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"y","l"},
           "Superscript"], ")"}], 
         RowBox[{"1", ",", "1"}], "\<\"*\"\>"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "+", 
      FractionBox[
       RowBox[{"vev", " ", 
        SubscriptBox[
         TemplateBox[{"y","l"},
          "Superscript"], 
         RowBox[{"1", ",", "1"}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], "0.0005110000000000001`", "0.000511`"},
    {"mu", 
     RowBox[{
      FractionBox[
       RowBox[{"vev", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"y","l"},
           "Superscript"], ")"}], 
         RowBox[{"2", ",", "2"}], "\<\"*\"\>"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "+", 
      FractionBox[
       RowBox[{"vev", " ", 
        SubscriptBox[
         TemplateBox[{"y","l"},
          "Superscript"], 
         RowBox[{"2", ",", "2"}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], "0.10566`", "0.10566`"},
    {"ta", 
     RowBox[{
      FractionBox[
       RowBox[{"vev", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"y","l"},
           "Superscript"], ")"}], 
         RowBox[{"3", ",", "3"}], "\<\"*\"\>"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "+", 
      FractionBox[
       RowBox[{"vev", " ", 
        SubscriptBox[
         TemplateBox[{"y","l"},
          "Superscript"], 
         RowBox[{"3", ",", "3"}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], "1.777`", "1.777`"},
    {"c", 
     RowBox[{
      FractionBox[
       RowBox[{"vev", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"y","u"},
           "Superscript"], ")"}], 
         RowBox[{"2", ",", "2"}], "\<\"*\"\>"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "+", 
      FractionBox[
       RowBox[{"vev", " ", 
        SubscriptBox[
         TemplateBox[{"y","u"},
          "Superscript"], 
         RowBox[{"2", ",", "2"}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], "1.2700000000000002`", "1.27`"},
    {"t", 
     RowBox[{
      FractionBox[
       RowBox[{"vev", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"y","u"},
           "Superscript"], ")"}], 
         RowBox[{"3", ",", "3"}], "\<\"*\"\>"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "+", 
      FractionBox[
       RowBox[{"vev", " ", 
        SubscriptBox[
         TemplateBox[{"y","u"},
          "Superscript"], 
         RowBox[{"3", ",", "3"}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], "172.56000000000003`", "172.56`"},
    {"u", 
     RowBox[{
      FractionBox[
       RowBox[{"vev", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"y","u"},
           "Superscript"], ")"}], 
         RowBox[{"1", ",", "1"}], "\<\"*\"\>"]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "+", 
      FractionBox[
       RowBox[{"vev", " ", 
        SubscriptBox[
         TemplateBox[{"y","u"},
          "Superscript"], 
         RowBox[{"1", ",", "1"}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], "0.00255`", "0.00255`"},
    {"v1", "m1", "1.000004523642597`*^-10", "1.000004523642597`*^-10"},
    {"W", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["vev", "2"]}], 
        SubsuperscriptBox["s", "w", "2"]]]}], "79.82983385005414`", 
     "79.82983385005414`"},
    {"Z", 
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["vev", "2"]}], "4"], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["c", "w", "2"], " ", 
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["vev", "2"]}], 
         RowBox[{"8", " ", 
          SubsuperscriptBox["s", "w", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          SubsuperscriptBox["s", "w", "2"], " ", 
          SuperscriptBox["vev", "2"]}], 
         RowBox[{"8", " ", 
          SubsuperscriptBox["c", "w", "2"]}]]}]]}], "91.1876`", "91.1876`"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.978506043847177*^9, 3.9791458784166107`*^9, 
  3.9791501962092133`*^9, 3.979183728599292*^9, 3.979185087926722*^9, 
  3.979277868410264*^9, 3.979280229767518*^9, 3.979281203616426*^9, 
  3.97928173056796*^9, 3.9792852488753366`*^9, 3.979285963517774*^9, 
  3.979289099796364*^9, 3.979291171296652*^9, 3.979293534361046*^9, 
  3.979299014109147*^9, 3.979299804959674*^9, 3.979300862623108*^9, 
  3.979301407778118*^9, 3.97930206052551*^9, 3.9793029524693737`*^9, 
  3.979303516311479*^9, 3.979305035178512*^9, 3.9793069168360367`*^9, 
  3.979307411354656*^9, 3.9793112797588243`*^9, 3.979311961855856*^9, 
  3.979312995316822*^9, 3.979320047246955*^9, 3.9793221462733173`*^9, 
  3.9793229248345613`*^9, 3.9793235038097963`*^9, 3.9793275727011633`*^9, 
  3.980184272800146*^9, 3.980962226540515*^9, 3.982741382040344*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "If", " ", "the", " ", "full", " ", "neutrino", " ", "mixing", " ", 
    "matrix", " ", "is", " ", "not", " ", "unitary", " ", "then", " ", 
    "non"}], "-", 
   RowBox[{"diagonal", " ", "kinetic", " ", "terms", " ", "will", " ", 
    RowBox[{"appear", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.983417166437899*^9, 3.983417251187997*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckKineticTermNormalisation", "[", "LFull", "]"}]], "Input",
 CellChangeTimes->{{3.414763473002973*^9, 3.4147634845507174`*^9}, {
   3.572348320182221*^9, 3.572348326613598*^9}, {3.572358912362153*^9, 
   3.572358917148378*^9}, {3.596207478919518*^9, 3.596207486580676*^9}, {
   3.596212578276376*^9, 3.5962125890639143`*^9}, 3.607446414234477*^9, {
   3.979283049192237*^9, 3.979283051751292*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Neglecting all terms with more than \"\>", 
   "\[InvisibleSpace]", "\<\"2\"\>", 
   "\[InvisibleSpace]", "\<\" particles.\"\>"}],
  SequenceForm["Neglecting all terms with more than ", "2", " particles."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506057596998*^9, 3.97914589283405*^9, 
  3.9791502080285673`*^9, 3.979183747729445*^9, 3.979185103436211*^9, 
  3.979277936764185*^9, 3.979283035440413*^9, 3.97928308152512*^9, 
  3.979285316938053*^9, 3.979286011811842*^9, 3.979289231321282*^9, 
  3.9792912221104727`*^9, 3.979293606753199*^9, 3.9792990584066553`*^9, 
  3.979299925207429*^9, 3.979300918609929*^9, 3.979301436432445*^9, 
  3.97930208781778*^9, 3.979302979586082*^9, 3.97930354314367*^9, 
  3.9793050622732077`*^9, 3.9793069437361183`*^9, 3.97930743879991*^9, 
  3.979311307109514*^9, 3.979312006439582*^9, 3.979313021751563*^9, 
  3.979320073627404*^9, 3.9793221729630337`*^9, 3.9793229515271177`*^9, 
  3.979323530275774*^9, 3.9793275999231*^9, 3.98018430095459*^9, 
  3.9809622536348877`*^9, 3.982741408384074*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Non diagonal kinetic term found: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["c", "w"], " ", 
    SubscriptBox["s", "w"], " ", 
    RowBox[{
     SuperscriptBox["ghA", "\[Dagger]"], ".", 
     RowBox[{
      SubscriptBox["\<\"\[PartialD]\"\>", "mu"], "[", 
      RowBox[{
       SubscriptBox["\<\"\[PartialD]\"\>", "mu"], "[", "ghZ", "]"}], 
      "]"}]}]}]}],
  SequenceForm[
  "Non diagonal kinetic term found: ", $CellContext`cw $CellContext`sw 
   Dot[$CellContext`ghAbar, 
     FeynRules`del[
      FeynRules`del[$CellContext`ghZ, 
       FeynRules`Index[FeynRules`Lorentz, FeynRules`mu]], 
      FeynRules`Index[FeynRules`Lorentz, FeynRules`mu]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506057596998*^9, 3.97914589283405*^9, 
  3.9791502080285673`*^9, 3.979183747729445*^9, 3.979185103436211*^9, 
  3.979277936764185*^9, 3.979283035440413*^9, 3.97928308152512*^9, 
  3.979285316938053*^9, 3.979286011811842*^9, 3.979289231321282*^9, 
  3.9792912221104727`*^9, 3.979293606753199*^9, 3.9792990584066553`*^9, 
  3.979299925207429*^9, 3.979300918609929*^9, 3.979301436432445*^9, 
  3.97930208781778*^9, 3.979302979586082*^9, 3.97930354314367*^9, 
  3.9793050622732077`*^9, 3.9793069437361183`*^9, 3.97930743879991*^9, 
  3.979311307109514*^9, 3.979312006439582*^9, 3.979313021751563*^9, 
  3.979320073627404*^9, 3.9793221729630337`*^9, 3.9793229515271177`*^9, 
  3.979323530275774*^9, 3.9793275999231*^9, 3.98018430095459*^9, 
  3.9809622536348877`*^9, 3.982741411687796*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Non diagonal kinetic term found: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["c", "w"], " ", 
    SubscriptBox["s", "w"], " ", 
    RowBox[{
     SuperscriptBox["ghZ", "\[Dagger]"], ".", 
     RowBox[{
      SubscriptBox["\<\"\[PartialD]\"\>", "mu"], "[", 
      RowBox[{
       SubscriptBox["\<\"\[PartialD]\"\>", "mu"], "[", "ghA", "]"}], 
      "]"}]}]}]}],
  SequenceForm[
  "Non diagonal kinetic term found: ", $CellContext`cw $CellContext`sw 
   Dot[$CellContext`ghZbar, 
     FeynRules`del[
      FeynRules`del[$CellContext`ghA, 
       FeynRules`Index[FeynRules`Lorentz, FeynRules`mu]], 
      FeynRules`Index[FeynRules`Lorentz, FeynRules`mu]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506057596998*^9, 3.97914589283405*^9, 
  3.9791502080285673`*^9, 3.979183747729445*^9, 3.979185103436211*^9, 
  3.979277936764185*^9, 3.979283035440413*^9, 3.97928308152512*^9, 
  3.979285316938053*^9, 3.979286011811842*^9, 3.979289231321282*^9, 
  3.9792912221104727`*^9, 3.979293606753199*^9, 3.9792990584066553`*^9, 
  3.979299925207429*^9, 3.979300918609929*^9, 3.979301436432445*^9, 
  3.97930208781778*^9, 3.979302979586082*^9, 3.97930354314367*^9, 
  3.9793050622732077`*^9, 3.9793069437361183`*^9, 3.97930743879991*^9, 
  3.979311307109514*^9, 3.979312006439582*^9, 3.979313021751563*^9, 
  3.979320073627404*^9, 3.9793221729630337`*^9, 3.9793229515271177`*^9, 
  3.979323530275774*^9, 3.9793275999231*^9, 3.98018430095459*^9, 
  3.9809622536348877`*^9, 3.982741411688957*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["New Feynman Rules", "Section",
 CellChangeTimes->{{3.411910637332127*^9, 3.41191064360071*^9}, {
   3.655037529059973*^9, 3.655037541428491*^9}, {3.6550379116719217`*^9, 
   3.655037913954034*^9}, 3.979283226949369*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "following", " ", "warnings", " ", "will", " ", 
   RowBox[{"appear", ":", " ", 
    RowBox[{"\"\<\!\(\*
StyleBox[\"QN\", \"MessageName\"]\)\!\(\*
StyleBox[\"::\", \"MessageName\"]\)\!\(\*
StyleBox[\"NonConserv\", \"MessageName\"]\): \>\"", "Warning"}], ":", " ", 
    RowBox[{
    "non", " ", "quantum", " ", "number", " ", "conserving", " ", "vertex", 
     " ", 
     RowBox[{"encountered", "!"}], 
     "\"\<;\nThis is expected as Lepton Number is violated and FeynRules \
checks for this.\>"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6550374096249533`*^9, 3.655037447663039*^9}, 
   3.655037551040966*^9, {3.656940976048616*^9, 3.6569409786068287`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FeynmanRules", "[", "LFull", "]"}]], "Input",
 CellChangeTimes->{{3.978510776117003*^9, 3.9785107912871513`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.982741414504669*^9}],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.9827414145059223`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expanding the indices over \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" cores\"\>"}],
  SequenceForm["Expanding the indices over ", 2, " cores"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.9827414145067244`*^9}],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.9827414245333138`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "108", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been \
found -> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{24., {0., 8.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "108", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  108, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 108, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.982741424593292*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"QN", "::", "NonConserv"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Warning: non quantum number conserving vertex encountered!\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.979150228975601*^9, 3.979183833734865*^9, 
  3.979185145775712*^9, 3.979278407618722*^9, 3.9792832653862963`*^9, 
  3.979291256890914*^9, 3.9792936322186947`*^9, 3.979293757676693*^9, 
  3.979299088452052*^9, 3.97929997636445*^9, 3.979300949747568*^9, 
  3.979301458370229*^9, 3.979302110581767*^9, 3.979303001925642*^9, 
  3.97930356404396*^9, 3.9793050833110533`*^9, 3.979306965003734*^9, 
  3.97930746004383*^9, 3.979311330770812*^9, 3.979313044467741*^9, 
  3.979318672553575*^9, 3.9793200934195833`*^9, 3.9793221946897917`*^9, 
  3.979322971492984*^9, 3.979323552006639*^9, 3.979327620525141*^9, 
  3.9801843220827417`*^9, 3.980962275473502*^9, 3.982741430249913*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     OverscriptBox["l", "\<\"-\"\>"], ",", "NM", ",", 
     SuperscriptBox["GP", "\[Dagger]"]}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`lbar, $CellContext`NM, \
$CellContext`GPbar}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.982741430252596*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"QN", "::", "NonConserv"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Warning: non quantum number conserving vertex encountered!\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.979150228975601*^9, 3.979183833734865*^9, 
  3.979185145775712*^9, 3.979278407618722*^9, 3.9792832653862963`*^9, 
  3.979291256890914*^9, 3.9792936322186947`*^9, 3.979293757676693*^9, 
  3.979299088452052*^9, 3.97929997636445*^9, 3.979300949747568*^9, 
  3.979301458370229*^9, 3.979302110581767*^9, 3.979303001925642*^9, 
  3.97930356404396*^9, 3.9793050833110533`*^9, 3.979306965003734*^9, 
  3.97930746004383*^9, 3.979311330770812*^9, 3.979313044467741*^9, 
  3.979318672553575*^9, 3.9793200934195833`*^9, 3.9793221946897917`*^9, 
  3.979322971492984*^9, 3.979323552006639*^9, 3.979327620525141*^9, 
  3.9801843220827417`*^9, 3.980962275473502*^9, 3.982741430348127*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     OverscriptBox["l", "\<\"-\"\>"], ",", "vl0", ",", 
     SuperscriptBox["GP", "\[Dagger]"]}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`lbar, $CellContext`vl0, \
$CellContext`GPbar}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.982741430348872*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"QN", "::", "NonConserv"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Warning: non quantum number conserving vertex encountered!\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.979150228975601*^9, 3.979183833734865*^9, 
  3.979185145775712*^9, 3.979278407618722*^9, 3.9792832653862963`*^9, 
  3.979291256890914*^9, 3.9792936322186947`*^9, 3.979293757676693*^9, 
  3.979299088452052*^9, 3.97929997636445*^9, 3.979300949747568*^9, 
  3.979301458370229*^9, 3.979302110581767*^9, 3.979303001925642*^9, 
  3.97930356404396*^9, 3.9793050833110533`*^9, 3.979306965003734*^9, 
  3.97930746004383*^9, 3.979311330770812*^9, 3.979313044467741*^9, 
  3.979318672553575*^9, 3.9793200934195833`*^9, 3.9793221946897917`*^9, 
  3.979322971492984*^9, 3.979323552006639*^9, 3.979327620525141*^9, 
  3.9801843220827417`*^9, 3.980962275473502*^9, 3.9827414304503393`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(QN :: \
NonConserv\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during \
this calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.979150228975601*^9, 3.979183833734865*^9, 
  3.979185145775712*^9, 3.979278407618722*^9, 3.9792832653862963`*^9, 
  3.979291256890914*^9, 3.9792936322186947`*^9, 3.979293757676693*^9, 
  3.979299088452052*^9, 3.97929997636445*^9, 3.979300949747568*^9, 
  3.979301458370229*^9, 3.979302110581767*^9, 3.979303001925642*^9, 
  3.97930356404396*^9, 3.9793050833110533`*^9, 3.979306965003734*^9, 
  3.97930746004383*^9, 3.979311330770812*^9, 3.979313044467741*^9, 
  3.979318672553575*^9, 3.9793200934195833`*^9, 3.9793221946897917`*^9, 
  3.979322971492984*^9, 3.979323552006639*^9, 3.979327620525141*^9, 
  3.9801843220827417`*^9, 3.980962275473502*^9, 3.9827414304767227`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"NM", ",", "l", ",", "GP"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`NM, 
    FeynRules`l, $CellContext`GP}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.982741430477852*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"vl0", ",", "l", ",", "GP"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`vl0, 
    FeynRules`l, $CellContext`GP}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.982741430478387*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"NM", ",", "l", ",", "W"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`NM, FeynRules`l, FeynRules`W}, 
   "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.982741430479158*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"vl0", ",", "l", ",", "W"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`vl0, FeynRules`l, FeynRules`W}, 
   "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.9827414304798822`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     OverscriptBox["l", "\<\"-\"\>"], ",", "NM", ",", 
     SuperscriptBox["W", "\[Dagger]"]}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`lbar, $CellContext`NM, \
$CellContext`Wbar}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.982741430480667*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     OverscriptBox["l", "\<\"-\"\>"], ",", "vl0", ",", 
     SuperscriptBox["W", "\[Dagger]"]}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`lbar, $CellContext`vl0, \
$CellContext`Wbar}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.982741430481428*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"99", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[99, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9785060673347483`*^9, 3.978510797933547*^9, 
  3.979145906148407*^9, 3.979150214302876*^9, 3.9791838176334047`*^9, 
  3.979185129736816*^9, 3.9792783935254793`*^9, 3.979283248156589*^9, 
  3.9792912406337233`*^9, 3.979293618445157*^9, 3.979293742967064*^9, 
  3.979299072519621*^9, 3.979299961526176*^9, 3.979300935023931*^9, 
  3.97930144264287*^9, 3.97930209455517*^9, 3.979302985760684*^9, 
  3.979303549448928*^9, 3.979305068640563*^9, 3.979306949950817*^9, 
  3.979307445039401*^9, 3.9793113132837057`*^9, 3.979313030422573*^9, 
  3.979318656832144*^9, 3.979320079820373*^9, 3.979322179156414*^9, 
  3.979322957514203*^9, 3.979323536454657*^9, 3.97932760597022*^9, 
  3.9801843070574512`*^9, 3.980962259897183*^9, 3.982741430482615*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "lam"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "lam"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"GP", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "lam"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "lam"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"GP", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "lam"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"H", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "lam"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "lam", " ", "vev"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"GP", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "lam", " ", "vev"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"H", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "lam", " ", "vev"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["e", "2"], " ", 
      SubscriptBox["\[Eta]", 
       RowBox[{
        SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
        SubscriptBox["\<\"\[Mu]\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "2", 
        SubscriptBox["\<\"\[Mu]\"\>", "1"]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "3", 
        SubscriptBox["\<\"\[Mu]\"\>", "1"]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghA", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWm", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "2", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "3", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghA", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWp", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "2", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "3", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWm", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghA", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", "vev"}], 
      RowBox[{"2", " ", 
       SubscriptBox["s", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWm", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghA", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "2", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "3", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWm", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWm", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "vev"}], 
       RowBox[{"4", " ", 
        SubsuperscriptBox["s", "w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWm", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWm", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["e", "2"], " ", "vev"}], 
       RowBox[{"4", " ", 
        SubsuperscriptBox["s", "w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWm", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWm", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "2", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "3", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWm", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWm", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["c", "w"], " ", "e", " ", 
         SubsuperscriptBox["\<\"p\"\>", "2", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
        SubscriptBox["s", "w"]]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "3", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       SubscriptBox["s", "w"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWm", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghZ", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "vev"}], 
        RowBox[{"4", " ", 
         SubscriptBox["c", "w"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SubscriptBox["c", "w"], " ", 
        SuperscriptBox["e", "2"], " ", "vev"}], 
       RowBox[{"4", " ", 
        SubsuperscriptBox["s", "w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWm", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghZ", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       SubscriptBox["s", "w"]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "3", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       SubscriptBox["s", "w"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWp", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghA", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "vev"}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWp", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghA", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "2", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "3", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWp", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWp", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "3"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", "vev"}], 
      RowBox[{"4", " ", 
       SubsuperscriptBox["s", "w", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWp", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWp", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["e", "2"], " ", "vev"}], 
       RowBox[{"4", " ", 
        SubsuperscriptBox["s", "w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWp", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWp", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "2", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "3", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWp", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWp", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       SubscriptBox["s", "w"]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "3", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       SubscriptBox["s", "w"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWp", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghZ", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "vev"}], 
       RowBox[{"4", " ", 
        SubscriptBox["c", "w"]}]], "-", 
      FractionBox[
       RowBox[{
        SubscriptBox["c", "w"], " ", 
        SuperscriptBox["e", "2"], " ", "vev"}], 
       RowBox[{"4", " ", 
        SubsuperscriptBox["s", "w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghWp", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghZ", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["c", "w"], " ", "e", " ", 
         SubsuperscriptBox["\<\"p\"\>", "2", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
        SubscriptBox["s", "w"]]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "3", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       SubscriptBox["s", "w"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghZ", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWm", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "vev"}], 
       RowBox[{"4", " ", 
        SubscriptBox["c", "w"]}]], "+", 
      FractionBox[
       RowBox[{
        SubscriptBox["c", "w"], " ", 
        SuperscriptBox["e", "2"], " ", "vev"}], 
       RowBox[{"4", " ", 
        SubsuperscriptBox["s", "w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghZ", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWm", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       SubscriptBox["s", "w"]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "3", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       SubscriptBox["s", "w"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghZ", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWp", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "vev"}], 
        RowBox[{"4", " ", 
         SubscriptBox["c", "w"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SubscriptBox["c", "w"], " ", 
        SuperscriptBox["e", "2"], " ", "vev"}], 
       RowBox[{"4", " ", 
        SubsuperscriptBox["s", "w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghZ", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghWp", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["c", "w"], " ", "e", " ", 
         SubsuperscriptBox["\<\"p\"\>", "2", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
        SubscriptBox["s", "w"]]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "3", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       SubscriptBox["s", "w"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghZ", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghZ", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", "vev"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubsuperscriptBox["c", "w", "2"], " ", 
        SuperscriptBox["e", "2"], " ", "vev"}], 
       RowBox[{"4", " ", 
        SubsuperscriptBox["s", "w", "2"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["e", "2"], " ", 
        SubsuperscriptBox["s", "w", "2"], " ", "vev"}], 
       RowBox[{"4", " ", 
        SubsuperscriptBox["c", "w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["ghG", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ghG", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["g", "s"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "3"], ",", 
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "2"]}]], " ", 
       SubsuperscriptBox["\<\"p\"\>", "2", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], "+", 
      RowBox[{
       SubscriptBox["g", "s"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "3"], ",", 
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "2"]}]], " ", 
       SubsuperscriptBox["\<\"p\"\>", "3", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["g", "s"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "2"], ",", 
         SubscriptBox["\<\"a\"\>", "3"]}]], " ", 
       SubsuperscriptBox["\<\"p\"\>", "1", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "2"]}]]}], "-", 
      RowBox[{
       SubscriptBox["g", "s"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "2"], ",", 
         SubscriptBox["\<\"a\"\>", "3"]}]], " ", 
       SubsuperscriptBox["\<\"p\"\>", "2", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "2"]}]]}], "-", 
      RowBox[{
       SubscriptBox["g", "s"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "2"], ",", 
         SubscriptBox["\<\"a\"\>", "3"]}]], " ", 
       SubsuperscriptBox["\<\"p\"\>", "1", 
        SubscriptBox["\<\"\[Mu]\"\>", "2"]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], "+", 
      RowBox[{
       SubscriptBox["g", "s"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "2"], ",", 
         SubscriptBox["\<\"a\"\>", "3"]}]], " ", 
       SubsuperscriptBox["\<\"p\"\>", "3", 
        SubscriptBox["\<\"\[Mu]\"\>", "2"]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], "+", 
      RowBox[{
       SubscriptBox["g", "s"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "2"], ",", 
         SubscriptBox["\<\"a\"\>", "3"]}]], " ", 
       SubsuperscriptBox["\<\"p\"\>", "2", 
        SubscriptBox["\<\"\[Mu]\"\>", "1"]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], "-", 
      RowBox[{
       SubscriptBox["g", "s"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "2"], ",", 
         SubscriptBox["\<\"a\"\>", "3"]}]], " ", 
       SubsuperscriptBox["\<\"p\"\>", "3", 
        SubscriptBox["\<\"\[Mu]\"\>", "1"]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       SubsuperscriptBox["g", "s", "2"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "3"], ",", "Gluon$1"}]], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "2"], ",", 
         SubscriptBox["\<\"a\"\>", "4"], ",", "Gluon$1"}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubsuperscriptBox["g", "s", "2"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "2"], ",", "Gluon$1"}]], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "3"], ",", 
         SubscriptBox["\<\"a\"\>", "4"], ",", "Gluon$1"}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubsuperscriptBox["g", "s", "2"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "4"], ",", "Gluon$1"}]], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "2"], ",", 
         SubscriptBox["\<\"a\"\>", "3"], ",", "Gluon$1"}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubsuperscriptBox["g", "s", "2"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "2"], ",", "Gluon$1"}]], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "3"], ",", 
         SubscriptBox["\<\"a\"\>", "4"], ",", "Gluon$1"}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubsuperscriptBox["g", "s", "2"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "4"], ",", "Gluon$1"}]], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "2"], ",", 
         SubscriptBox["\<\"a\"\>", "3"], ",", "Gluon$1"}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "2"]}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubsuperscriptBox["g", "s", "2"], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "1"], ",", 
         SubscriptBox["\<\"a\"\>", "3"], ",", "Gluon$1"}]], " ", 
       SubscriptBox["f", 
        RowBox[{
         SubscriptBox["\<\"a\"\>", "2"], ",", 
         SubscriptBox["\<\"a\"\>", "4"], ",", "Gluon$1"}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "2"]}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox[
        RowBox[{"(", 
         TemplateBox[{"V","CKM"},
          "Superscript"], ")"}], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "2"], ",", "Generation$1"}], "\<\"*\"\>"], 
       " ", 
       SubsuperscriptBox[
        RowBox[{"(", 
         TemplateBox[{"y","d"},
          "Superscript"], ")"}], 
        RowBox[{"Generation$1", ",", 
         SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox[
        SubscriptBox["P", "\<\"-\"\>"], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      RowBox[{
       SubsuperscriptBox[
        RowBox[{"(", 
         TemplateBox[{"V","CKM"},
          "Superscript"], ")"}], 
        RowBox[{"Generation$1", ",", 
         SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox[
        SubscriptBox["P", "\<\"+\"\>"], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
       SubscriptBox[
        TemplateBox[{"y","u"},
         "Superscript"], 
        RowBox[{"Generation$1", ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox[
          RowBox[{"(", 
           TemplateBox[{"y","d"},
            "Superscript"], ")"}], 
          RowBox[{
           SubscriptBox["\<\"f\"\>", "2"], ",", 
           SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\<\"m\"\>", "1"], ",", 
           SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
         SubscriptBox[
          SubscriptBox["P", "\<\"-\"\>"], 
          RowBox[{
           SubscriptBox["\<\"s\"\>", "1"], ",", 
           SubscriptBox["\<\"s\"\>", "2"]}]]}], 
        SqrtBox["2"]]}], "+", 
      FractionBox[
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox[
         SubscriptBox["P", "\<\"+\"\>"], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
        SubscriptBox[
         TemplateBox[{"y","d"},
          "Superscript"], 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]]}], 
       SqrtBox["2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubsuperscriptBox[
          RowBox[{"(", 
           TemplateBox[{"y","d"},
            "Superscript"], ")"}], 
          RowBox[{
           SubscriptBox["\<\"f\"\>", "2"], ",", 
           SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\<\"m\"\>", "1"], ",", 
           SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
         SubscriptBox[
          SubscriptBox["P", "\<\"-\"\>"], 
          RowBox[{
           SubscriptBox["\<\"s\"\>", "1"], ",", 
           SubscriptBox["\<\"s\"\>", "2"]}]]}], 
        SqrtBox["2"]]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox[
         SubscriptBox["P", "\<\"+\"\>"], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
        SubscriptBox[
         TemplateBox[{"y","d"},
          "Superscript"], 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]]}], 
       SqrtBox["2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"NM", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      SubsuperscriptBox[
       RowBox[{"(", 
        TemplateBox[{"y","l"},
         "Superscript"], ")"}], 
       RowBox[{"Generation$1", ",", 
        SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
      SubscriptBox[
       TemplateBox[{"V","nuN"},
        "Superscript"], 
       RowBox[{"Generation$1", ",", 
        SubscriptBox["\<\"l\"\>", "2"]}]], " ", 
      SubscriptBox[
       SubscriptBox["P", "\<\"-\"\>"], 
       RowBox[{
        SubscriptBox["\<\"s\"\>", "1"], ",", 
        SubscriptBox["\<\"s\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"vl0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      SubsuperscriptBox[
       RowBox[{"(", 
        TemplateBox[{"y","l"},
         "Superscript"], ")"}], 
       RowBox[{"Generation$1", ",", 
        SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
      SubscriptBox[
       TemplateBox[{"V","PMNS"},
        "Superscript"], 
       RowBox[{"Generation$1", ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
      SubscriptBox[
       SubscriptBox["P", "\<\"-\"\>"], 
       RowBox[{
        SubscriptBox["\<\"s\"\>", "1"], ",", 
        SubscriptBox["\<\"s\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox[
          RowBox[{"(", 
           TemplateBox[{"y","l"},
            "Superscript"], ")"}], 
          RowBox[{
           SubscriptBox["\<\"f\"\>", "2"], ",", 
           SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
         SubscriptBox[
          SubscriptBox["P", "\<\"-\"\>"], 
          RowBox[{
           SubscriptBox["\<\"s\"\>", "1"], ",", 
           SubscriptBox["\<\"s\"\>", "2"]}]]}], 
        SqrtBox["2"]]}], "+", 
      FractionBox[
       RowBox[{
        SubscriptBox[
         SubscriptBox["P", "\<\"+\"\>"], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
        SubscriptBox[
         TemplateBox[{"y","l"},
          "Superscript"], 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]]}], 
       SqrtBox["2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubsuperscriptBox[
          RowBox[{"(", 
           TemplateBox[{"y","l"},
            "Superscript"], ")"}], 
          RowBox[{
           SubscriptBox["\<\"f\"\>", "2"], ",", 
           SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
         SubscriptBox[
          SubscriptBox["P", "\<\"-\"\>"], 
          RowBox[{
           SubscriptBox["\<\"s\"\>", "1"], ",", 
           SubscriptBox["\<\"s\"\>", "2"]}]]}], 
        SqrtBox["2"]]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox[
         SubscriptBox["P", "\<\"+\"\>"], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
        SubscriptBox[
         TemplateBox[{"y","l"},
          "Superscript"], 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]]}], 
       SqrtBox["2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        TemplateBox[{"V","CKM"},
         "Superscript"], 
        RowBox[{"Generation$1", ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubsuperscriptBox[
        RowBox[{"(", 
         TemplateBox[{"y","u"},
          "Superscript"], ")"}], 
        RowBox[{"Generation$1", ",", 
         SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox[
        SubscriptBox["P", "\<\"-\"\>"], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      RowBox[{
       SubscriptBox[
        TemplateBox[{"V","CKM"},
         "Superscript"], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", "Generation$1"}]], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox[
        SubscriptBox["P", "\<\"+\"\>"], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
       SubscriptBox[
        TemplateBox[{"y","d"},
         "Superscript"], 
        RowBox[{"Generation$1", ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"y","u"},
           "Superscript"], ")"}], 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "2"], ",", 
          SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox[
         SubscriptBox["P", "\<\"-\"\>"], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       SqrtBox["2"]], "-", 
      FractionBox[
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox[
         SubscriptBox["P", "\<\"+\"\>"], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
        SubscriptBox[
         TemplateBox[{"y","u"},
          "Superscript"], 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]]}], 
       SqrtBox["2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubsuperscriptBox[
          RowBox[{"(", 
           TemplateBox[{"y","u"},
            "Superscript"], ")"}], 
          RowBox[{
           SubscriptBox["\<\"f\"\>", "2"], ",", 
           SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\<\"m\"\>", "1"], ",", 
           SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
         SubscriptBox[
          SubscriptBox["P", "\<\"-\"\>"], 
          RowBox[{
           SubscriptBox["\<\"s\"\>", "1"], ",", 
           SubscriptBox["\<\"s\"\>", "2"]}]]}], 
        SqrtBox["2"]]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox[
         SubscriptBox["P", "\<\"+\"\>"], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
        SubscriptBox[
         TemplateBox[{"y","u"},
          "Superscript"], 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]]}], 
       SqrtBox["2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "vev", " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "e", " ", 
         SubsuperscriptBox["\<\"p\"\>", "1", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
        RowBox[{"2", " ", 
         SubscriptBox["s", "w"]}]]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "1", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "-", 
      FractionBox[
       RowBox[{"e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "1", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "2"]}]]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "2", 
        SubscriptBox["\<\"\[Mu]\"\>", "3"]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "2"]}]]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "1", 
        SubscriptBox["\<\"\[Mu]\"\>", "2"]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "3", 
        SubscriptBox["\<\"\[Mu]\"\>", "2"]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "2", 
        SubscriptBox["\<\"\[Mu]\"\>", "1"]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox["\<\"p\"\>", "3", 
        SubscriptBox["\<\"\[Mu]\"\>", "1"]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "4"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
      RowBox[{"2", " ", 
       SubscriptBox["s", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", "vev", " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
      RowBox[{"2", " ", 
       SubscriptBox["s", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "1", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"GP", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "1", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "-", 
      FractionBox[
       RowBox[{"e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "4"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
      RowBox[{"2", " ", 
       SubsuperscriptBox["s", "w", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"GP", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "4"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
      RowBox[{"2", " ", 
       SubsuperscriptBox["s", "w", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"H", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "4"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
      RowBox[{"2", " ", 
       SubsuperscriptBox["s", "w", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"H", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", "vev", " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
      RowBox[{"2", " ", 
       SubsuperscriptBox["s", "w", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "2"]}]], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"W", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["c", "w"], " ", "e", " ", 
         SubsuperscriptBox["\<\"p\"\>", "1", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]], " ", 
         SubscriptBox["\[Eta]", 
          RowBox[{
           SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
           SubscriptBox["\<\"\[Mu]\"\>", "2"]}]]}], 
        SubscriptBox["s", "w"]]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "2"]}]]}], 
       SubscriptBox["s", "w"]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "1", 
         SubscriptBox["\<\"\[Mu]\"\>", "2"]], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
       SubscriptBox["s", "w"]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "3", 
         SubscriptBox["\<\"\[Mu]\"\>", "2"]], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
       SubscriptBox["s", "w"]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "1"]], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
       SubscriptBox["s", "w"]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "3", 
         SubscriptBox["\<\"\[Mu]\"\>", "1"]], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
       SubscriptBox["s", "w"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"W", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["e", "2"], " ", 
         SubscriptBox["\[Eta]", 
          RowBox[{
           SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
           SubscriptBox["\<\"\[Mu]\"\>", "4"]}]], " ", 
         SubscriptBox["\[Eta]", 
          RowBox[{
           SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
           SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
        SubsuperscriptBox["s", "w", "2"]]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]}]], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       SubsuperscriptBox["s", "w", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "2"]}]], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       SubsuperscriptBox["s", "w", "2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"NM", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox[
        RowBox[{"(", 
         TemplateBox[{"V","nuN"},
          "Superscript"], ")"}], 
        RowBox[{"Generation$1", ",", 
         SubscriptBox["\<\"l\"\>", "1"]}], "\<\"*\"\>"]}], " ", 
      SubscriptBox[
       SubscriptBox["P", "\<\"+\"\>"], 
       RowBox[{
        SubscriptBox["\<\"s\"\>", "1"], ",", 
        SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
      SubscriptBox[
       TemplateBox[{"y","l"},
        "Superscript"], 
       RowBox[{"Generation$1", ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vl0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox[
        RowBox[{"(", 
         TemplateBox[{"V","PMNS"},
          "Superscript"], ")"}], 
        RowBox[{"Generation$1", ",", 
         SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"]}], " ", 
      SubscriptBox[
       SubscriptBox["P", "\<\"+\"\>"], 
       RowBox[{
        SubscriptBox["\<\"s\"\>", "1"], ",", 
        SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
      SubscriptBox[
       TemplateBox[{"y","l"},
        "Superscript"], 
       RowBox[{"Generation$1", ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       SubscriptBox["s", "w"]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["s", "w"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       SubscriptBox["c", "w"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "1", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "+", 
      FractionBox[
       RowBox[{"e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubsuperscriptBox["\<\"p\"\>", "1", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]], "-", 
      FractionBox[
       RowBox[{
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "-", 
      FractionBox[
       RowBox[{"e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"GP", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "1", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubsuperscriptBox["\<\"p\"\>", "1", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubsuperscriptBox["\<\"p\"\>", "2", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "4"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
      RowBox[{"2", " ", 
       SubscriptBox["c", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "4"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
      RowBox[{"2", " ", 
       SubscriptBox["c", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", "vev", " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
      RowBox[{"2", " ", 
       SubscriptBox["c", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"GP", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "4"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
      RowBox[{"2", " ", 
       SubscriptBox["c", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"GP", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"GP", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "vev", " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["c", "w"], " ", 
         SuperscriptBox["e", "2"], " ", 
         SubscriptBox["\[Eta]", 
          RowBox[{
           SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
           SubscriptBox["\<\"\[Mu]\"\>", "4"]}]], " ", 
         SubscriptBox["\[Eta]", 
          RowBox[{
           SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
           SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
        SubscriptBox["s", "w"]]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]}]], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       SubscriptBox["s", "w"]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "2"]}]], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       SubscriptBox["s", "w"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubsuperscriptBox["c", "w", "2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       RowBox[{"2", " ", 
        SubsuperscriptBox["s", "w", "2"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["e", "2"], " ", 
        SubsuperscriptBox["s", "w", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       RowBox[{"2", " ", 
        SubsuperscriptBox["c", "w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"GP", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["GP", "\[Dagger]"], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubsuperscriptBox["c", "w", "2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       RowBox[{"2", " ", 
        SubsuperscriptBox["s", "w", "2"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["e", "2"], " ", 
        SubsuperscriptBox["s", "w", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       RowBox[{"2", " ", 
        SubsuperscriptBox["c", "w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"H", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"H", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubsuperscriptBox["c", "w", "2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       RowBox[{"2", " ", 
        SubsuperscriptBox["s", "w", "2"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["e", "2"], " ", 
        SubsuperscriptBox["s", "w", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       RowBox[{"2", " ", 
        SubsuperscriptBox["c", "w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"H", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["e", "2"], " ", "vev", " ", 
       SubscriptBox["\[Eta]", 
        RowBox[{
         SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
         SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubsuperscriptBox["c", "w", "2"], " ", 
        SuperscriptBox["e", "2"], " ", "vev", " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
       RowBox[{"2", " ", 
        SubsuperscriptBox["s", "w", "2"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["e", "2"], " ", 
        SubsuperscriptBox["s", "w", "2"], " ", "vev", " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
       RowBox[{"2", " ", 
        SubsuperscriptBox["c", "w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"W", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubsuperscriptBox["c", "w", "2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]}]]}], 
       SubsuperscriptBox["s", "w", "2"]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubsuperscriptBox["c", "w", "2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "3"]}]], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "2"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       SubsuperscriptBox["s", "w", "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SubsuperscriptBox["c", "w", "2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "1"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "2"]}]], " ", 
        SubscriptBox["\[Eta]", 
         RowBox[{
          SubscriptBox["\<\"\[Mu]\"\>", "3"], ",", 
          SubscriptBox["\<\"\[Mu]\"\>", "4"]}]]}], 
       SubsuperscriptBox["s", "w", "2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"NM", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox[
        RowBox[{"(", 
         TemplateBox[{"V","nuN"},
          "Superscript"], ")"}], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "2"], ",", 
         SubscriptBox["\<\"l\"\>", "1"]}], "\<\"*\"\>"], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SubscriptBox["s", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"NM", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"NM", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"V","nuN"},
           "Superscript"], ")"}], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"l\"\>", "1"]}], "\<\"*\"\>"], " ", 
        SubscriptBox[
         TemplateBox[{"V","nuN"},
          "Superscript"], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"l\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"V","nuN"},
           "Superscript"], ")"}], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"l\"\>", "1"]}], "\<\"*\"\>"], " ", 
        SubscriptBox[
         TemplateBox[{"V","nuN"},
          "Superscript"], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"l\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"V","nuN"},
           "Superscript"], ")"}], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"l\"\>", "2"]}], "\<\"*\"\>"], " ", 
        SubscriptBox[
         TemplateBox[{"V","nuN"},
          "Superscript"], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"l\"\>", "1"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"+\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"V","nuN"},
           "Superscript"], ")"}], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"l\"\>", "2"]}], "\<\"*\"\>"], " ", 
        SubscriptBox[
         TemplateBox[{"V","nuN"},
          "Superscript"], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"l\"\>", "1"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"+\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"NM", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"vl0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"V","nuN"},
           "Superscript"], ")"}], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"l\"\>", "1"]}], "\<\"*\"\>"], " ", 
        SubscriptBox[
         TemplateBox[{"V","PMNS"},
          "Superscript"], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"V","nuN"},
           "Superscript"], ")"}], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"l\"\>", "1"]}], "\<\"*\"\>"], " ", 
        SubscriptBox[
         TemplateBox[{"V","PMNS"},
          "Superscript"], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"V","PMNS"},
           "Superscript"], ")"}], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"f\"\>", "2"]}], "\<\"*\"\>"], " ", 
        SubscriptBox[
         TemplateBox[{"V","nuN"},
          "Superscript"], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"l\"\>", "1"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"+\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"V","PMNS"},
           "Superscript"], ")"}], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"f\"\>", "2"]}], "\<\"*\"\>"], " ", 
        SubscriptBox[
         TemplateBox[{"V","nuN"},
          "Superscript"], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"l\"\>", "1"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"+\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vl0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox[
        RowBox[{"(", 
         TemplateBox[{"V","PMNS"},
          "Superscript"], ")"}], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "2"], ",", 
         SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SubscriptBox["s", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vl0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"vl0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"V","PMNS"},
           "Superscript"], ")"}], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
        SubscriptBox[
         TemplateBox[{"V","PMNS"},
          "Superscript"], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"V","PMNS"},
           "Superscript"], ")"}], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
        SubscriptBox[
         TemplateBox[{"V","PMNS"},
          "Superscript"], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"V","PMNS"},
           "Superscript"], ")"}], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"f\"\>", "2"]}], "\<\"*\"\>"], " ", 
        SubscriptBox[
         TemplateBox[{"V","PMNS"},
          "Superscript"], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"f\"\>", "1"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"+\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubsuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"V","PMNS"},
           "Superscript"], ")"}], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"f\"\>", "2"]}], "\<\"*\"\>"], " ", 
        SubscriptBox[
         TemplateBox[{"V","PMNS"},
          "Superscript"], 
         RowBox[{"Generation$1", ",", 
          SubscriptBox["\<\"f\"\>", "1"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"+\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "e", " ", 
      TemplateBox[{SubscriptBox["\[Gamma]", 
         RowBox[{
           SubscriptBox["\"s\"", "1"], ",", 
           SubscriptBox["\"s\"", "2"]}]],SubscriptBox["\"\[Mu]\"", "3"]},
       "Superscript"], " ", 
      SubscriptBox["\[Delta]", 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", "e", " ", 
      TemplateBox[{SubscriptBox["\[Gamma]", 
         RowBox[{
           SubscriptBox["\"s\"", "1"], ",", 
           SubscriptBox["\"s\"", "2"]}]],SubscriptBox["\"\[Mu]\"", "3"]},
       "Superscript"], " ", 
      SubscriptBox["\[Delta]", 
       RowBox[{
        SubscriptBox["\<\"m\"\>", "1"], ",", 
        SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
      SubscriptBox["\[Delta]", 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", "e", " ", 
      TemplateBox[{SubscriptBox["\[Gamma]", 
         RowBox[{
           SubscriptBox["\"s\"", "1"], ",", 
           SubscriptBox["\"s\"", "2"]}]],SubscriptBox["\"\[Mu]\"", "3"]},
       "Superscript"], " ", 
      SubscriptBox["\[Delta]", 
       RowBox[{
        SubscriptBox["\<\"m\"\>", "1"], ",", 
        SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
      SubscriptBox["\[Delta]", 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["g", "s"], " ", 
      TemplateBox[{SubscriptBox["\[Gamma]", 
         RowBox[{
           SubscriptBox["\"s\"", "1"], ",", 
           SubscriptBox["\"s\"", "2"]}]],SubscriptBox["\"\[Mu]\"", "3"]},
       "Superscript"], " ", 
      SubscriptBox["\[Delta]", 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
      SubsuperscriptBox["T", 
       RowBox[{
        SubscriptBox["\<\"m\"\>", "1"], ",", 
        SubscriptBox["\<\"m\"\>", "2"]}], 
       SubscriptBox["\<\"a\"\>", "3"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["g", "s"], " ", 
      TemplateBox[{SubscriptBox["\[Gamma]", 
         RowBox[{
           SubscriptBox["\"s\"", "1"], ",", 
           SubscriptBox["\"s\"", "2"]}]],SubscriptBox["\"\[Mu]\"", "3"]},
       "Superscript"], " ", 
      SubscriptBox["\[Delta]", 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
      SubsuperscriptBox["T", 
       RowBox[{
        SubscriptBox["\<\"m\"\>", "1"], ",", 
        SubscriptBox["\<\"m\"\>", "2"]}], 
       SubscriptBox["\<\"a\"\>", "3"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"W", ",", "3"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubscriptBox[
        TemplateBox[{"V","CKM"},
         "Superscript"], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SubscriptBox["s", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubsuperscriptBox[
        RowBox[{"(", 
         TemplateBox[{"V","CKM"},
          "Superscript"], ")"}], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "2"], ",", 
         SubscriptBox["\<\"f\"\>", "1"]}], "\<\"*\"\>"], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SubscriptBox["s", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"NM", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubscriptBox[
        TemplateBox[{"V","nuN"},
         "Superscript"], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"l\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SubscriptBox["s", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"vl0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["W", "\[Dagger]"], ",", "3"}], "}"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "e", " ", 
       SubscriptBox[
        TemplateBox[{"V","PMNS"},
         "Superscript"], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SubscriptBox["s", "w"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["c", "w"], " ", "e", " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["s", "w"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"6", " ", 
        SubscriptBox["c", "w"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"+\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"3", " ", 
        SubscriptBox["c", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["c", "w"], " ", "e", " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\<\"m\"\>", "1"], ",", 
           SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\<\"f\"\>", "1"], ",", 
           SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
         SubscriptBox[
          RowBox[{
           TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
            "Superscript"], ".", 
           SubscriptBox["P", "\<\"-\"\>"]}], 
          RowBox[{
           SubscriptBox["\<\"s\"\>", "1"], ",", 
           SubscriptBox["\<\"s\"\>", "2"]}]]}], 
        RowBox[{"2", " ", 
         SubscriptBox["s", "w"]}]]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"6", " ", 
        SubscriptBox["c", "w"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"+\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"3", " ", 
        SubscriptBox["c", "w"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["c", "w"], " ", "e", " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\<\"f\"\>", "1"], ",", 
           SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
         SubscriptBox[
          RowBox[{
           TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
            "Superscript"], ".", 
           SubscriptBox["P", "\<\"-\"\>"]}], 
          RowBox[{
           SubscriptBox["\<\"s\"\>", "1"], ",", 
           SubscriptBox["\<\"s\"\>", "2"]}]]}], 
        RowBox[{"2", " ", 
         SubscriptBox["s", "w"]}]]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       RowBox[{"2", " ", 
        SubscriptBox["c", "w"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "e", " ", 
        SubscriptBox["s", "w"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"+\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], 
       SubscriptBox["c", "w"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.978506074338805*^9, 3.978510819566415*^9, 
  3.9791459194913673`*^9, 3.9791502292626877`*^9, 3.979183834045916*^9, 
  3.9791851460784807`*^9, 3.979278407887772*^9, 3.9792832657046223`*^9, 
  3.9792912572085447`*^9, 3.9792936325160017`*^9, 3.9792937579686327`*^9, 
  3.979299088744104*^9, 3.979299976698489*^9, 3.979300950035301*^9, 
  3.979301458659533*^9, 3.979302110911714*^9, 3.9793030022156973`*^9, 
  3.9793035643485394`*^9, 3.979305083589858*^9, 3.979306965278618*^9, 
  3.979307460318157*^9, 3.9793113310680037`*^9, 3.979313044748291*^9, 
  3.979318672803274*^9, 3.979320093687357*^9, 3.979322194970396*^9, 
  3.9793229717632837`*^9, 3.979323552284443*^9, 3.979327620810952*^9, 
  3.9801843224049463`*^9, 3.980962275768939*^9, 3.982741430526705*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Write Leading Order UFO Files", "Section",
 CellChangeTimes->{
  3.411910944409371*^9, {3.412185514054689*^9, 3.412185517014236*^9}, {
   3.59620768137986*^9, 3.596207684212212*^9}, {3.665143581395817*^9, 
   3.665143583298698*^9}, {3.6651436255564423`*^9, 3.665143630296493*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "following", " ", "warnings", " ", "will", " ", 
   RowBox[{"appear", ":", " ", 
    RowBox[{"\"\<\!\(\*
StyleBox[\"QN\", \"MessageName\"]\)\!\(\*
StyleBox[\"::\", \"MessageName\"]\)\!\(\*
StyleBox[\"NonConserv\", \"MessageName\"]\): \>\"", "Warning"}], ":", " ", 
    RowBox[{
    "non", " ", "quantum", " ", "number", " ", "conserving", " ", "vertex", 
     " ", 
     RowBox[{"encountered", "!"}], 
     "\"\<;\nThis is expected as lepton number is violated and FeynRules \
checks for this.\>"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.656940935403554*^9, 3.656940952617087*^9}, {
  3.6648662530247602`*^9, 3.664866256652151*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteUFO", "[", "LFull", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.97851084737003*^9, 3.978510850463153*^9}, {
  3.9793027654941607`*^9, 3.9793027703836527`*^9}, {3.979318695794114*^9, 
  3.979318698008588*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\" --- Universal FeynRules Output (UFO) v 1.1 ---\"\>"], \
"Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.98274143315182*^9}],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741433510808*^9}],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741433511836*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expanding the indices over \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" cores\"\>"}],
  SequenceForm["Expanding the indices over ", 2, " cores"],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741433512472*^9}],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741442737254*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "108", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been \
found -> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{24., {0., 8.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "108", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  108, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 108, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741442799108*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"99", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[99, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741447660624*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavor expansion of the vertices distributed over \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" cores: \"\>", 
   "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$Count1, StandardForm],
    ImageSizeCache->{16., {0., 8.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "99"}],
  SequenceForm[
  "Flavor expansion of the vertices distributed over ", 2, " cores: ", 
   Dynamic[FeynRules`FR$Count1], " / ", 99],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741457023176*^9}],

Cell[BoxData["\<\"   - Saved vertices in InterfaceRun[ 1 ].\"\>"], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469285673*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"QN", "::", "NonConserv"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Warning: non quantum number conserving vertex encountered!\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.978506166567378*^9, 3.9785108993862886`*^9, 
  3.979146007151753*^9, 3.979150275392054*^9, 3.979183872663267*^9, 
  3.97918518576243*^9, 3.979278441320861*^9, 3.979283309080543*^9, 
  3.979291331301689*^9, 3.979299136694797*^9, 3.9793000123494987`*^9, 
  3.9793009651535892`*^9, 3.979301461538682*^9, 3.979302113822003*^9, 
  3.979303004909244*^9, 3.979303567185091*^9, 3.979304664208*^9, 
  3.979305086363899*^9, 3.979306968642035*^9, 3.979307463100507*^9, 
  3.979307787211906*^9, 3.9793113757528477`*^9, 3.979313083676573*^9, 
  3.979318743173918*^9, 3.979320133507114*^9, 3.979322234381659*^9, 
  3.979323010405319*^9, 3.979323593734972*^9, 3.979327659796669*^9, 
  3.980184367272924*^9, 3.980962314429309*^9, 3.9827414694547462`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["e", "\<\"-\"\>"], ",", "N1"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`ebar, \
$CellContext`N1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.98274146947828*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"QN", "::", "NonConserv"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Warning: non quantum number conserving vertex encountered!\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.978506166567378*^9, 3.9785108993862886`*^9, 
  3.979146007151753*^9, 3.979150275392054*^9, 3.979183872663267*^9, 
  3.97918518576243*^9, 3.979278441320861*^9, 3.979283309080543*^9, 
  3.979291331301689*^9, 3.979299136694797*^9, 3.9793000123494987`*^9, 
  3.9793009651535892`*^9, 3.979301461538682*^9, 3.979302113822003*^9, 
  3.979303004909244*^9, 3.979303567185091*^9, 3.979304664208*^9, 
  3.979305086363899*^9, 3.979306968642035*^9, 3.979307463100507*^9, 
  3.979307787211906*^9, 3.9793113757528477`*^9, 3.979313083676573*^9, 
  3.979318743173918*^9, 3.979320133507114*^9, 3.979322234381659*^9, 
  3.979323010405319*^9, 3.979323593734972*^9, 3.979327659796669*^9, 
  3.980184367272924*^9, 3.980962314429309*^9, 3.982741469554406*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["e", "\<\"-\"\>"], ",", "N2"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`ebar, \
$CellContext`N2}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.98274146955514*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"QN", "::", "NonConserv"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Warning: non quantum number conserving vertex encountered!\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.978506166567378*^9, 3.9785108993862886`*^9, 
  3.979146007151753*^9, 3.979150275392054*^9, 3.979183872663267*^9, 
  3.97918518576243*^9, 3.979278441320861*^9, 3.979283309080543*^9, 
  3.979291331301689*^9, 3.979299136694797*^9, 3.9793000123494987`*^9, 
  3.9793009651535892`*^9, 3.979301461538682*^9, 3.979302113822003*^9, 
  3.979303004909244*^9, 3.979303567185091*^9, 3.979304664208*^9, 
  3.979305086363899*^9, 3.979306968642035*^9, 3.979307463100507*^9, 
  3.979307787211906*^9, 3.9793113757528477`*^9, 3.979313083676573*^9, 
  3.979318743173918*^9, 3.979320133507114*^9, 3.979322234381659*^9, 
  3.979323010405319*^9, 3.979323593734972*^9, 3.979327659796669*^9, 
  3.980184367272924*^9, 3.980962314429309*^9, 3.9827414696487722`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(QN :: \
NonConserv\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during \
this calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.978506166567378*^9, 3.9785108993862886`*^9, 
  3.979146007151753*^9, 3.979150275392054*^9, 3.979183872663267*^9, 
  3.97918518576243*^9, 3.979278441320861*^9, 3.979283309080543*^9, 
  3.979291331301689*^9, 3.979299136694797*^9, 3.9793000123494987`*^9, 
  3.9793009651535892`*^9, 3.979301461538682*^9, 3.979302113822003*^9, 
  3.979303004909244*^9, 3.979303567185091*^9, 3.979304664208*^9, 
  3.979305086363899*^9, 3.979306968642035*^9, 3.979307463100507*^9, 
  3.979307787211906*^9, 3.9793113757528477`*^9, 3.979313083676573*^9, 
  3.979318743173918*^9, 3.979320133507114*^9, 3.979322234381659*^9, 
  3.979323010405319*^9, 3.979323593734972*^9, 3.979327659796669*^9, 
  3.980184367272924*^9, 3.980962314429309*^9, 3.982741469664249*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["e", "\<\"-\"\>"], ",", "N3"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`ebar, \
$CellContext`N3}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696651363`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["mu", "\<\"-\"\>"], ",", "N1"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`mubar, \
$CellContext`N1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469665683*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["mu", "\<\"-\"\>"], ",", "N2"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`mubar, \
$CellContext`N2}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469666391*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["mu", "\<\"-\"\>"], ",", "N3"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`mubar, \
$CellContext`N3}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696668587`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["ta", "\<\"-\"\>"], ",", "N1"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`tabar, \
$CellContext`N1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469667334*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["ta", "\<\"-\"\>"], ",", "N2"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`tabar, \
$CellContext`N2}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469667801*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["ta", "\<\"-\"\>"], ",", "N3"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`tabar, \
$CellContext`N3}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696683083`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["e", "\<\"-\"\>"], ",", "v1"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`ebar, \
$CellContext`v1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469668788*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["e", "\<\"-\"\>"], ",", "v2"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`ebar, \
$CellContext`v2}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469669257*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["e", "\<\"-\"\>"], ",", "v3"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`ebar, \
$CellContext`v3}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469669733*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["mu", "\<\"-\"\>"], ",", "v1"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`mubar, \
$CellContext`v1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469670198*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["mu", "\<\"-\"\>"], ",", "v2"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`mubar, \
$CellContext`v2}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469670676*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["mu", "\<\"-\"\>"], ",", "v3"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`mubar, \
$CellContext`v3}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469671175*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["ta", "\<\"-\"\>"], ",", "v1"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`tabar, \
$CellContext`v1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696716948`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["ta", "\<\"-\"\>"], ",", "v2"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`tabar, \
$CellContext`v2}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469672204*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["GP", "\[Dagger]"], ",", 
     OverscriptBox["ta", "\<\"-\"\>"], ",", "v3"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GPbar, $CellContext`tabar, \
$CellContext`v3}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.98274146967273*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["N1", "\<\"-\"\>"], ",", "e"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`N1bar, 
    FeynRules`e}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696731997`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["N1", "\<\"-\"\>"], ",", "mu"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`N1bar, 
    FeynRules`mu}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469673661*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["N1", "\<\"-\"\>"], ",", "ta"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`N1bar, \
$CellContext`ta}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469674115*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["N2", "\<\"-\"\>"], ",", "e"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`N2bar, 
    FeynRules`e}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696745787`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["N2", "\<\"-\"\>"], ",", "mu"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`N2bar, 
    FeynRules`mu}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469675061*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["N2", "\<\"-\"\>"], ",", "ta"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`N2bar, \
$CellContext`ta}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469675528*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["N3", "\<\"-\"\>"], ",", "e"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`N3bar, 
    FeynRules`e}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696760178`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["N3", "\<\"-\"\>"], ",", "mu"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`N3bar, 
    FeynRules`mu}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469676549*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["N3", "\<\"-\"\>"], ",", "ta"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`N3bar, \
$CellContext`ta}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469677022*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["v1", "\<\"-\"\>"], ",", "e"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`v1bar, 
    FeynRules`e}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469677499*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["v1", "\<\"-\"\>"], ",", "mu"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`v1bar, 
    FeynRules`mu}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696779623`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["v1", "\<\"-\"\>"], ",", "ta"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`v1bar, \
$CellContext`ta}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696784353`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["v2", "\<\"-\"\>"], ",", "e"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`v2bar, 
    FeynRules`e}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469678898*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["v2", "\<\"-\"\>"], ",", "mu"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`v2bar, 
    FeynRules`mu}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.98274146967937*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["v2", "\<\"-\"\>"], ",", "ta"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`v2bar, \
$CellContext`ta}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696798477`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["v3", "\<\"-\"\>"], ",", "e"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`v3bar, 
    FeynRules`e}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469680437*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["v3", "\<\"-\"\>"], ",", "mu"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`v3bar, 
    FeynRules`mu}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469681158*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"GP", ",", 
     OverscriptBox["v3", "\<\"-\"\>"], ",", "ta"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`GP, $CellContext`v3bar, \
$CellContext`ta}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469682008*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["N1", "\<\"-\"\>"], ",", "e"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`N1bar, FeynRules`e}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696827793`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["N1", "\<\"-\"\>"], ",", "mu"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`N1bar, FeynRules`mu}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469683721*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["N1", "\<\"-\"\>"], ",", "ta"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`N1bar, $CellContext`ta}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696847887`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["N2", "\<\"-\"\>"], ",", "e"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`N2bar, FeynRules`e}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469685542*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["N2", "\<\"-\"\>"], ",", "mu"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`N2bar, FeynRules`mu}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696864653`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["N2", "\<\"-\"\>"], ",", "ta"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`N2bar, $CellContext`ta}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696870403`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["N3", "\<\"-\"\>"], ",", "e"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`N3bar, FeynRules`e}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469687549*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["N3", "\<\"-\"\>"], ",", "mu"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`N3bar, FeynRules`mu}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469688037*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["N3", "\<\"-\"\>"], ",", "ta"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`N3bar, $CellContext`ta}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469688732*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["v1", "\<\"-\"\>"], ",", "e"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`v1bar, FeynRules`e}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696892242`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["v1", "\<\"-\"\>"], ",", "mu"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`v1bar, FeynRules`mu}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469689726*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["v1", "\<\"-\"\>"], ",", "ta"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`v1bar, $CellContext`ta}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696902237`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["v2", "\<\"-\"\>"], ",", "e"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`v2bar, FeynRules`e}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469690737*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["v2", "\<\"-\"\>"], ",", "mu"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`v2bar, FeynRules`mu}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469691226*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["v2", "\<\"-\"\>"], ",", "ta"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`v2bar, $CellContext`ta}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469691868*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["v3", "\<\"-\"\>"], ",", "e"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`v3bar, FeynRules`e}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696924067`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["v3", "\<\"-\"\>"], ",", "mu"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`v3bar, FeynRules`mu}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469692905*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"W", ",", 
     OverscriptBox["v3", "\<\"-\"\>"], ",", "ta"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, " not conserved in vertex ", {
   FeynRules`W, $CellContext`v3bar, $CellContext`ta}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469693408*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["e", "\<\"-\"\>"], ",", "N1"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`ebar, \
$CellContext`N1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469693922*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["e", "\<\"-\"\>"], ",", "N2"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`ebar, \
$CellContext`N2}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696944313`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["e", "\<\"-\"\>"], ",", "N3"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`ebar, \
$CellContext`N3}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469694931*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["mu", "\<\"-\"\>"], ",", "N1"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`mubar, \
$CellContext`N1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469695446*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["mu", "\<\"-\"\>"], ",", "N2"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`mubar, \
$CellContext`N2}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469695965*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["mu", "\<\"-\"\>"], ",", "N3"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`mubar, \
$CellContext`N3}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469696506*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["ta", "\<\"-\"\>"], ",", "N1"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`tabar, \
$CellContext`N1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469697055*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["ta", "\<\"-\"\>"], ",", "N2"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`tabar, \
$CellContext`N2}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469697577*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["ta", "\<\"-\"\>"], ",", "N3"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`tabar, \
$CellContext`N3}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469698085*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["e", "\<\"-\"\>"], ",", "v1"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`ebar, \
$CellContext`v1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469698605*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["e", "\<\"-\"\>"], ",", "v2"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`ebar, \
$CellContext`v2}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414696991158`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["e", "\<\"-\"\>"], ",", "v3"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`ebar, \
$CellContext`v3}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469699634*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["mu", "\<\"-\"\>"], ",", "v1"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`mubar, \
$CellContext`v1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469700137*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["mu", "\<\"-\"\>"], ",", "v2"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`mubar, \
$CellContext`v2}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414697006617`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["mu", "\<\"-\"\>"], ",", "v3"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`mubar, \
$CellContext`v3}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469701171*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["ta", "\<\"-\"\>"], ",", "v1"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`tabar, \
$CellContext`v1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414697017937`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["ta", "\<\"-\"\>"], ",", "v2"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`tabar, \
$CellContext`v2}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414697024603`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Quantum number \"\>", "\[InvisibleSpace]", "LeptonNumber", 
   "\[InvisibleSpace]", "\<\" not conserved in vertex \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["W", "\[Dagger]"], ",", 
     OverscriptBox["ta", "\<\"-\"\>"], ",", "v3"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Quantum number ", $CellContext`LeptonNumber, 
   " not conserved in vertex ", {$CellContext`Wbar, $CellContext`tabar, \
$CellContext`v3}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414697029877`*^9}],

Cell[BoxData[
 StyleBox["\<\"Computing the squared matrix elements relevant for the 1->2 \
decays: \"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741469737145*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{24., {0., 8.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "96"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 96],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827414697381983`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Squared matrix elent compute in \"\>", "\[InvisibleSpace]", 
   "32.92399999999999948840923025272786617279`7.538112506296065", 
   "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm[
  "Squared matrix elent compute in ", 
   32.92399999999999948840923025272786617279`7.538112506296065, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827415870785007`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{24., {0., 8.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "171"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 171],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741587085456*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Decay widths computed in \"\>", "\[InvisibleSpace]", 
   "14.09200000000000052580162446247413754463`7.16957254778883", 
   "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm[
  "Decay widths computed in ", 
   14.09200000000000052580162446247413754463`7.16957254778883, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827416043994303`*^9}],

Cell[BoxData["\<\"Preparing Python output.\"\>"], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827416044070272`*^9}],

Cell[BoxData["\<\"    - Splitting vertices into building blocks.\"\>"], \
"Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741604626356*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Splitting of vertices distributed over \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" kernels.\"\>"}],
  SequenceForm["Splitting of vertices distributed over ", 2, " kernels."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741604671811*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    - Optimizing: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[PRIVATE`PY$SplitVertexCounter, StandardForm],
    ImageSizeCache->{24., {0., 8.}}], "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "241", "\[InvisibleSpace]", "\<\" .\"\>"}],
  SequenceForm["    - Optimizing: ", 
   Dynamic[PRIVATE`PY$SplitVertexCounter], "/", 241, " ."],
  Editable->False]], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741610228022*^9}],

Cell[BoxData["\<\"    - Writing files.\"\>"], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.9827416105130863`*^9}],

Cell[BoxData["\<\"Done!\"\>"], "Print",
 CellChangeTimes->{3.978506129991643*^9, 3.978510860873384*^9, 
  3.9791460070167303`*^9, 3.979150275213134*^9, 3.979183872419139*^9, 
  3.979185185580452*^9, 3.979278441087346*^9, 3.979283308891036*^9, 
  3.979291331103917*^9, 3.9792991365102787`*^9, 3.979300012168242*^9, 
  3.9793009649633913`*^9, 3.979301461368256*^9, 3.9793021136443872`*^9, 
  3.979303004760364*^9, 3.979303567011858*^9, 3.979304663995734*^9, 
  3.979305086212448*^9, 3.979306968464262*^9, 3.97930746293279*^9, 
  3.979307787014979*^9, 3.979311333605527*^9, 3.97931304726576*^9, 
  3.97931870208921*^9, 3.97932009619473*^9, 3.979322197516878*^9, 
  3.979322974319462*^9, 3.97932355478614*^9, 3.979327623349184*^9, 
  3.980184325011701*^9, 3.980962278477586*^9, 3.982741612763084*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 881},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"10.0 for Linux x86 (64-bit) (September 9, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 375, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[945, 31, 194, 3, 96, "Title"],
Cell[CellGroupData[{
Cell[1164, 38, 1624, 28, 99, "Input"],
Cell[CellGroupData[{
Cell[2813, 70, 487, 9, 23, "Print"],
Cell[3303, 81, 770, 16, 23, "Print"],
Cell[4076, 99, 539, 10, 23, "Print"],
Cell[4618, 111, 473, 9, 23, "Print"],
Cell[5094, 122, 484, 9, 23, "Print"],
Cell[5581, 133, 536, 10, 23, "Print"],
Cell[6120, 145, 536, 10, 23, "Print"],
Cell[6659, 157, 473, 9, 23, "Print"],
Cell[7135, 168, 503, 9, 23, "Print"],
Cell[7641, 179, 473, 9, 23, "Print"],
Cell[8117, 190, 540, 10, 23, "Print"]
}, Open  ]],
Cell[8672, 203, 1030, 20, 23, "Message"],
Cell[9705, 225, 419, 10, 23, "Message"],
Cell[10127, 237, 419, 10, 23, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10583, 252, 626, 11, 55, "Input"],
Cell[CellGroupData[{
Cell[11234, 267, 1122, 16, 23, "Print"],
Cell[12359, 285, 1094, 16, 23, "Print"],
Cell[13456, 303, 1228, 20, 23, "Print"],
Cell[14687, 325, 1130, 17, 23, "Print"],
Cell[15820, 344, 1084, 16, 23, "Print"],
Cell[16907, 362, 1114, 16, 23, "Print"],
Cell[18024, 380, 1117, 16, 23, "Print"],
Cell[19144, 398, 1113, 16, 23, "Print"],
Cell[20260, 416, 1286, 21, 43, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21595, 443, 191, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[21811, 449, 163, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[21999, 456, 971, 14, 23, "Print"],
Cell[22973, 472, 967, 14, 23, "Print"],
Cell[23943, 488, 1162, 21, 23, "Print"],
Cell[25108, 511, 916, 13, 23, "Print"],
Cell[26027, 526, 1101, 18, 23, "Print"],
Cell[27131, 546, 950, 14, 23, "Print"],
Cell[28084, 562, 910, 13, 23, "Print"],
Cell[28997, 577, 1032, 17, 23, "Print"],
Cell[30032, 596, 920, 13, 23, "Print"]
}, Open  ]],
Cell[30967, 612, 912, 14, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31916, 631, 218, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[32159, 638, 1115, 18, 23, "Print"],
Cell[33277, 658, 894, 12, 23, "Print"],
Cell[34174, 672, 888, 12, 23, "Print"],
Cell[35065, 686, 927, 13, 23, "Print"]
}, Open  ]],
Cell[36007, 702, 9218, 289, 751, "Output"]
}, Open  ]],
Cell[45240, 994, 414, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[45679, 1007, 424, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[46128, 1017, 1094, 18, 23, "Print"],
Cell[47225, 1037, 1556, 32, 25, "Print"],
Cell[48784, 1071, 1556, 32, 25, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50401, 1110, 225, 3, 67, "Section"],
Cell[50629, 1115, 720, 15, 55, "Input"],
Cell[CellGroupData[{
Cell[51374, 1134, 137, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[51536, 1140, 1069, 19, 23, "Print"],
Cell[52608, 1161, 826, 11, 23, "Print"],
Cell[53437, 1174, 1008, 16, 23, "Print"],
Cell[54448, 1192, 859, 12, 23, "Print"],
Cell[55310, 1206, 1342, 23, 23, "Print"]
}, Open  ]],
Cell[56667, 1232, 903, 16, 23, "Message"],
Cell[57573, 1250, 1325, 25, 34, "Print"],
Cell[58901, 1277, 903, 16, 23, "Message"],
Cell[59807, 1295, 1327, 25, 34, "Print"],
Cell[61137, 1322, 905, 16, 23, "Message"],
Cell[62045, 1340, 1185, 20, 23, "Message"],
Cell[CellGroupData[{
Cell[63255, 1364, 1250, 23, 23, "Print"],
Cell[64508, 1389, 1252, 23, 23, "Print"],
Cell[65763, 1414, 1244, 23, 23, "Print"],
Cell[67010, 1439, 1248, 23, 23, "Print"],
Cell[68261, 1464, 1323, 25, 34, "Print"],
Cell[69587, 1491, 1325, 25, 34, "Print"],
Cell[70915, 1518, 939, 15, 23, "Print"]
}, Open  ]],
Cell[71869, 1536, 112131, 3312, 1826, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[184049, 4854, 286, 4, 67, "Section"],
Cell[184338, 4860, 695, 15, 55, "Input"],
Cell[CellGroupData[{
Cell[185058, 4879, 250, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[185333, 4888, 839, 12, 23, "Print"],
Cell[186175, 4902, 1063, 19, 23, "Print"],
Cell[187241, 4923, 818, 11, 23, "Print"],
Cell[188062, 4936, 1000, 16, 23, "Print"],
Cell[189065, 4954, 851, 12, 23, "Print"],
Cell[189919, 4968, 1336, 23, 23, "Print"],
Cell[191258, 4993, 933, 15, 23, "Print"],
Cell[192194, 5010, 1287, 22, 23, "Print"],
Cell[193484, 5034, 832, 11, 23, "Print"]
}, Open  ]],
Cell[194331, 5048, 969, 17, 23, "Message"],
Cell[195303, 5067, 1318, 25, 29, "Print"],
Cell[196624, 5094, 967, 17, 23, "Message"],
Cell[197594, 5113, 1318, 25, 29, "Print"],
Cell[198915, 5140, 969, 17, 23, "Message"],
Cell[199887, 5159, 1247, 21, 23, "Message"],
Cell[CellGroupData[{
Cell[201159, 5184, 1321, 25, 29, "Print"],
Cell[202483, 5211, 1321, 25, 29, "Print"],
Cell[203807, 5238, 1321, 25, 29, "Print"],
Cell[205131, 5265, 1323, 25, 29, "Print"],
Cell[206457, 5292, 1321, 25, 34, "Print"],
Cell[207781, 5319, 1321, 25, 34, "Print"],
Cell[209105, 5346, 1323, 25, 34, "Print"],
Cell[210431, 5373, 1319, 25, 29, "Print"],
Cell[211753, 5400, 1319, 25, 29, "Print"],
Cell[213075, 5427, 1319, 25, 29, "Print"],
Cell[214397, 5454, 1321, 25, 29, "Print"],
Cell[215721, 5481, 1321, 25, 29, "Print"],
Cell[217045, 5508, 1321, 25, 29, "Print"],
Cell[218369, 5535, 1323, 25, 34, "Print"],
Cell[219695, 5562, 1321, 25, 34, "Print"],
Cell[221019, 5589, 1320, 25, 34, "Print"],
Cell[222342, 5616, 1283, 24, 34, "Print"],
Cell[223628, 5642, 1283, 24, 34, "Print"],
Cell[224914, 5668, 1283, 24, 34, "Print"],
Cell[226200, 5694, 1283, 24, 34, "Print"],
Cell[227486, 5720, 1283, 24, 34, "Print"],
Cell[228772, 5746, 1283, 24, 34, "Print"],
Cell[230058, 5772, 1283, 24, 34, "Print"],
Cell[231344, 5798, 1283, 24, 34, "Print"],
Cell[232630, 5824, 1283, 24, 34, "Print"],
Cell[233916, 5850, 1281, 24, 34, "Print"],
Cell[235200, 5876, 1285, 24, 34, "Print"],
Cell[236488, 5902, 1285, 24, 34, "Print"],
Cell[237776, 5928, 1281, 24, 34, "Print"],
Cell[239060, 5954, 1282, 24, 34, "Print"],
Cell[240345, 5980, 1285, 24, 34, "Print"],
Cell[241633, 6006, 1281, 24, 34, "Print"],
Cell[242917, 6032, 1283, 24, 34, "Print"],
Cell[244203, 6058, 1283, 24, 34, "Print"],
Cell[245489, 6084, 1273, 23, 34, "Print"],
Cell[246765, 6109, 1273, 23, 34, "Print"],
Cell[248041, 6134, 1278, 23, 34, "Print"],
Cell[249322, 6159, 1271, 23, 34, "Print"],
Cell[250596, 6184, 1275, 23, 34, "Print"],
Cell[251874, 6209, 1278, 23, 34, "Print"],
Cell[253155, 6234, 1271, 23, 34, "Print"],
Cell[254429, 6259, 1273, 23, 34, "Print"],
Cell[255705, 6284, 1276, 23, 34, "Print"],
Cell[256984, 6309, 1273, 23, 34, "Print"],
Cell[258260, 6334, 1273, 23, 34, "Print"],
Cell[259536, 6359, 1278, 23, 34, "Print"],
Cell[260817, 6384, 1271, 23, 34, "Print"],
Cell[262091, 6409, 1273, 23, 34, "Print"],
Cell[263367, 6434, 1276, 23, 34, "Print"],
Cell[264646, 6459, 1273, 23, 34, "Print"],
Cell[265922, 6484, 1273, 23, 34, "Print"],
Cell[267198, 6509, 1276, 23, 34, "Print"],
Cell[268477, 6534, 1317, 25, 29, "Print"],
Cell[269797, 6561, 1319, 25, 29, "Print"],
Cell[271119, 6588, 1317, 25, 29, "Print"],
Cell[272439, 6615, 1319, 25, 29, "Print"],
Cell[273761, 6642, 1319, 25, 29, "Print"],
Cell[275083, 6669, 1319, 25, 29, "Print"],
Cell[276405, 6696, 1319, 25, 34, "Print"],
Cell[277727, 6723, 1319, 25, 34, "Print"],
Cell[279049, 6750, 1319, 25, 34, "Print"],
Cell[280371, 6777, 1317, 25, 29, "Print"],
Cell[281691, 6804, 1319, 25, 29, "Print"],
Cell[283013, 6831, 1317, 25, 29, "Print"],
Cell[284333, 6858, 1319, 25, 29, "Print"],
Cell[285655, 6885, 1321, 25, 29, "Print"],
Cell[286979, 6912, 1319, 25, 29, "Print"],
Cell[288301, 6939, 1321, 25, 34, "Print"],
Cell[289625, 6966, 1321, 25, 34, "Print"],
Cell[290949, 6993, 1321, 25, 34, "Print"],
Cell[292273, 7020, 1099, 20, 23, "Print"],
Cell[293375, 7042, 1055, 19, 23, "Print"],
Cell[294433, 7063, 1145, 19, 23, "Print"],
Cell[295581, 7084, 1055, 19, 23, "Print"],
Cell[296639, 7105, 1129, 19, 23, "Print"],
Cell[297771, 7126, 817, 11, 23, "Print"],
Cell[298591, 7139, 839, 12, 23, "Print"],
Cell[299433, 7153, 1030, 16, 23, "Print"],
Cell[300466, 7171, 1189, 19, 23, "Print"],
Cell[301658, 7192, 813, 11, 23, "Print"],
Cell[302474, 7205, 796, 11, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

